Zero-Dimensional Attention Topology for Linguistic Acceptability

Topological summaries of Transformer attention provide sentence representations for linguistic acceptability classification. We examine a zero-dimensional persistent-homology ($H_0$) representation that summarizes minimum-spanning-tree merge values from 144 symmetrized BERT attention graphs into 1,440 features. The retrospective evaluation uses 8,517 downstream training sentences and 521 in-domain and 497 out-of-domain CoLA validation sentences after data-integrity filtering. The recorded out-of-domain Matthews correlation coefficients are 0.438 for the topological representation and 0.508 for attention statistics, compared with 0.545 for BERT. Attention-feature results are retained aggregate measurements; BERT predictions are rescored and length controls are refitted from the accompanying records. Analytical results show that the representation retains token-count information and discards a class of directional attention differences. Source resampling of BERT predictions also demonstrates the sensitivity of uncertainty estimates to the sampling unit. The reported results do not demonstrate a predictive advantage for this fixed topological representation over simpler attention summaries. They identify representation properties and evaluation controls relevant to subsequent studies of attention topology.

==> anc/README.md <==
# Supplementary data and code

**Zero-Dimensional Attention Topology for Linguistic Acceptability**  
**Saeed AlMarri**

This supplement provides derived CoLA records, baseline predictions, evaluation scripts, and a reference implementation of the attention features described in the paper. It supports reproduction of the data filters, BERT scoring, length controls, uncertainty diagnostics, and synthetic implementation checks.

## Evidence status

The manuscript and data distinguish three kinds of evidence:

- **R, reported:** retained aggregate results for H0 and attention statistics, including their marginal intervals and paired contrasts. Earlier BERT aggregates are included for comparison with rescored predictions.
- **V, verified by recomputation:** reconstructed data inclusion policies and metrics calculated from saved BERT predictions.
- **N, newly computed:** refitted length controls, baseline sentence-bootstrap intervals, BERT source-resampling diagnostics, and synthetic checks of the reference feature implementation.

The H0 and attention-statistics feature matrices, fitted readouts, and sentence-level predictions are not included. Their aggregate scores and paired intervals cannot be reproduced from the supplied baseline records. The reference implementation defines the feature construction; its synthetic checks do not verify the original attention extraction or fitted classifiers. BERT is rescored from saved predictions, not retrained.

## Reproduce the calculations

Use Python 3.13 with the package versions specified in `requirements.txt`. Run these commands from this directory:

```sh
python reproduce_results.py
python test_h0.py
python verify_metrics.py
python make_figures.py
```

`reproduce_results.py` reconstructs inclusion masks from the derived records, refits length controls on 8,517 training rows, rescores BERT predictions, and regenerates metrics, model parameters, predictions, and intervals. It requires no network access, pretrained model, raw sentence text, or attention arrays. `test_h0.py` checks the feature implementation on synthetic inputs. `verify_metrics.py` checks point metrics against scikit-learn and validates masks and partition integrity. `make_figures.py` regenerates the three empirical PDF figures in `../figures/`; the workflow diagram is defined in `main.tex`.

The scripts regenerate their existing output files. `execution_environment.json` records the calculation environment and bootstrap protocol. Small floating-point differences are possible across platforms or dependency versions.

## File guide

| File | Contents or purpose |
|---|---|
| `audit_rows.csv` | All 9,594 source rows with indices, hashes, labels, sources, length features, predictions, and inclusion masks; no sentence text |
| `audit_summary.json` | Partition counts, exclusions, source composition, and reconstructed token-length ranges |
| `baseline_predictions.csv` | All 1,043 original evaluation rows with BERT and control predictions; apply the inclusion masks before scoring |
| `verified_metrics.csv` | Sixteen model/partition/policy combinations with confusion counts, point metrics, and bootstrap intervals |
| `length_models.json` | Training-set scaling parameters, coefficients, intercepts, and convergence counts |
| `bert_source_metrics.csv` | Primary BERT metrics by linguistic source |
| `cluster_sensitivity.json` | BERT source-resampling intervals |
| `historical_results.csv` | Reported aggregate results, including earlier BERT intervals |
| `historical_contrasts.csv` | Reported paired MCC contrasts |
| `input_manifest.json` | Byte counts and SHA256 hashes of raw audit inputs |
| `source_provenance.json` | Byte counts and SHA256 hashes of source manuscript and code materials |
| `build_audit.py` | Raw-input reconstruction of the derived audit records |
| `reproduce_results.py` | Baseline fitting, scoring, masks, and interval calculations |
| `h0_features.py` | H0 and attention-statistics reference implementation |
| `test_h0.py`, `synthetic_tests.json` | Synthetic checks and recorded outcomes |
| `verify_metrics.py`, `metric_verification.json` | Metric and mask checks with recorded outcomes |
| `make_figures.py` | Empirical figure generation |
| `requirements.txt`, `execution_environment.json` | Dependencies and execution details |

## Record schema and filtering

`split` identifies `train`, `dev` (in-domain), or `test` (out-of-domain). Both evaluation files contain labeled CoLA validation data; `test` does not denote the hidden benchmark test set. `row` is the zero-based source-file index, `source` is the linguistic source code, and `label=1` denotes acceptable. In `audit_rows.csv`, `bert_prediction=-1` on training rows indicates an unavailable prediction, not a third class.

`text_hash` is SHA256 of text after Unicode NFKC normalization, case folding, and whitespace collapsing. `token_hash` hashes the comma-separated token-ID sequence from the reconstructed cased WordPiece tokenizer, including `[CLS]` and `[SEP]`. `token_count` includes those special tokens. `word_count` uses whitespace splitting; `char_count` counts Unicode characters including whitespace; `mean_word_length` averages word lengths excluding separating whitespace.

Training filtering removes every row in a normalized-text group with conflicting labels, then retains the first consistent text and token-sequence representatives. Evaluation filtering excludes matches to all 8,551 original encoder-exposure rows, screens label conflicts within each partition, and retains first representatives, processing in-domain before out-of-domain data. `masks()` in `build_audit.py` specifies the operation order. `exclusion` records the primary exclusion reason.

`primary` marks the main analysis set. `strict` additionally requires evaluation-text and label concordance with both annotation tables, using `annotation_agrees`. This removes two label disagreements and three unmatched annotation strings; labels are not changed and models are not refitted. Training membership is identical under both policies.

| Partition | Original rows | Primary rows | Strict rows |
|---|---:|---:|---:|
| Training | 8,551 | 8,517 | 8,517 |
| In-domain | 527 | 521 | 518 |
| Out-of-domain | 516 | 497 | 495 |

The strict evaluations are nested subsets of the 1,018 primary evaluation sentences.

## Uncertainty calculations

Sentence intervals use 2,000 percentile-bootstrap resamples with `numpy.random.default_rng(42)`, reinitialized for each partition and policy. Models within a partition/policy share row draws. MCC is set to zero when its denominator is zero. These intervals condition on fitted predictions and exclude variation from encoder retraining or model selection.

The BERT source diagnostic samples linguistic source codes with replacement, drawing as many codes as the partition contains and retaining every row of each selected code. Resample size therefore varies. There are 17 in-domain and six out-of-domain sources. The six-source calculation is a sensitivity diagnostic, not a source-level contrast between BERT and H0.

## Rebuild records from raw inputs

To reconstruct the audit from the inputs identified in `input_manifest.json`:

```sh
python build_audit.py --data-dir /path/to/en-cola \
  --artifact-dir /path/to/artifacts --out /path/to/rebuilt-audit
```

The data directory must contain `train.csv`, `dev.csv`, `test.csv`, `phenomena.tsv`, and `phenomena_minor.tsv`. The artifact directory must contain `tokenizer.json`, `predict_results_dev.txt`, `predict_results_test.txt`, `config.json`, and `trainer_state.json`. Check input identity against the manifest. Raw sentences, vocabulary, checkpoint weights, and attention arrays are not bundled.

The tokenizer reconstructs the saved cased configuration and rejects embedded special-token strings. Equivalence to the historical fast-tokenizer runtime has not been established. The reconstructed sequences require no truncation at the specified maximum length of 64.

## Feature implementation

`sentence_features()` accepts an attention array shaped `(12, 12, L, L)` and a valid-token count. It assumes trailing padding, retains special tokens, and processes heads in layer-major order. Float64 row normalization is followed by symmetrization, clipping, and dense Prim minimum-spanning-tree construction, retaining genuine zero-weight edges. Ten summaries of the finite merge weights yield 1,440 H0 features; four statistics per head yield 576 attention features. Entropy uses natural logarithms and is zero when the total merge weight is zero.

The checks compare Prim and Kruskal results on 140 random matrices and test uniform attention, vertex permutations, zero-weight edges, the token-count identity, directional circulation, and invalid inputs.


==> anc/audit_summary.json <==
{
  "total_rows": 9594,
  "token_collision_groups": 43,
  "cross_split_token_collision_groups": 19,
  "tokenizer_implementation": "independent cased WordPiece reconstruction, not runtime-equivalence certified",
  "truncated_rows": 0,
  "partitions": {
    "train": {
      "original": 8551,
      "primary": 8517,
      "strict": 8517,
      "positive": 6001,
      "token_min": 4,
      "token_max": 47,
      "excluded": [
        343,
        344,
        345,
        347,
        522,
        523,
        541,
        542,
        601,
        603,
        2937,
        2938,
        3142,
        3527,
        3556,
        3735,
        4015,
        4016,
        4154,
        4155,
        4228,
        4354,
        4355,
        5670,
        5783,
        6278,
        6608,
        7048,
        7049,
        7067,
        7623,
        7938,
        8313,
        8546
      ],
      "strict_additional_excluded": [],
      "reasons": {
        "": 8517,
        "training_label_conflict": 22,
        "training_text_duplicate": 10,
        "training_token_duplicate": 2
      },
      "sources": {
        "ks08": 1735,
        "l-93": 1291,
        "r-67": 916,
        "ad03": 849,
        "c_13": 775,
        "bc01": 762,
        "sks13": 572,
        "m_02": 378,
        "b_73": 238,
        "cj99": 210,
        "d_98": 162,
        "sgww85": 136,
        "rhl07": 134,
        "gj04": 99,
        "g_81": 98,
        "b_82": 83,
        "kl93": 79
      }
    },
    "dev": {
      "original": 527,
      "primary": 521,
      "strict": 518,
      "positive": 361,
      "token_min": 5,
      "token_max": 31,
      "excluded": [
        18,
        55,
        73,
        386,
        387,
        525
      ],
      "strict_additional_excluded": [
        53,
        329,
        496
      ],
      "reasons": {
        "": 521,
        "encoder_exposure_text_overlap": 6
      },
      "sources": {
        "ks08": 104,
        "l-93": 81,
        "r-67": 55,
        "ad03": 53,
        "bc01": 52,
        "c_13": 48,
        "sks13": 38,
        "m_02": 25,
        "cj99": 13,
        "rhl07": 10,
        "sgww85": 9,
        "d_98": 8,
        "kl93": 7,
        "g_81": 5,
        "b_82": 5,
        "b_73": 5,
        "gj04": 3
      }
    },
    "test": {
      "original": 516,
      "primary": 497,
      "strict": 495,
      "positive": 339,
      "token_min": 5,
      "token_max": 36,
      "excluded": [
        18,
        20,
        56,
        57,
        59,
        62,
        243,
        244,
        247,
        281,
        283,
        387,
        414,
        415,
        416,
        422,
        423,
        426,
        449
      ],
      "strict_additional_excluded": [
        201,
        203
      ],
      "reasons": {
        "": 497,
        "encoder_exposure_text_overlap": 12,
        "evaluation_label_conflict": 6,
        "evaluation_text_duplicate": 1
      },
      "sources": {
        "swb04": 210,
        "w_80": 82,
        "clc95": 76,
        "s_97": 55,
        "j_71": 42,
        "c-05": 32
      }
    }
  }
}

==> anc/baseline_predictions.csv <==
split,row,source,label,primary,strict,bert,token_length,text_length,majority
dev,0,gj04,1,True,True,1,1,1,1
dev,1,gj04,1,True,True,1,1,1,1
dev,2,gj04,1,True,True,1,1,1,1
dev,3,cj99,1,True,True,1,1,1,1
dev,4,cj99,0,True,True,0,1,1,1
dev,5,cj99,0,True,True,1,1,1,1
dev,6,cj99,0,True,True,1,1,1,1
dev,7,cj99,1,True,True,0,1,1,1
dev,8,cj99,1,True,True,1,1,1,1
dev,9,cj99,1,True,True,1,1,1,1
dev,10,cj99,1,True,True,1,1,1,1
dev,11,cj99,1,True,True,1,1,1,1
dev,12,cj99,1,True,True,1,1,1,1
dev,13,cj99,0,True,True,0,1,1,1
dev,14,cj99,1,True,True,1,1,1,1
dev,15,cj99,1,True,True,1,1,1,1
dev,16,bc01,0,True,True,0,1,1,1
dev,17,bc01,1,True,True,1,1,1,1
dev,18,bc01,1,False,False,1,1,1,1
dev,19,bc01,1,True,True,1,1,1,1
dev,20,bc01,1,True,True,1,1,1,1
dev,21,bc01,1,True,True,1,1,1,1
dev,22,bc01,1,True,True,1,1,1,1
dev,23,bc01,0,True,True,0,1,1,1
dev,24,bc01,1,True,True,1,1,1,1
dev,25,bc01,1,True,True,1,1,1,1
dev,26,bc01,1,True,True,1,1,1,1
dev,27,bc01,1,True,True,1,1,1,1
dev,28,bc01,0,True,True,0,1,1,1
dev,29,bc01,0,True,True,0,1,1,1
dev,30,bc01,1,True,True,1,1,1,1
dev,31,bc01,1,True,True,1,1,1,1
dev,32,bc01,0,True,True,1,1,1,1
dev,33,bc01,0,True,True,1,1,1,1
dev,34,bc01,1,True,True,0,1,1,1
dev,35,bc01,1,True,True,0,1,1,1
dev,36,bc01,1,True,True,1,1,1,1
dev,37,bc01,1,True,True,0,1,1,1
dev,38,bc01,1,True,True,1,1,1,1
dev,39,bc01,0,True,True,1,1,1,1
dev,40,bc01,1,True,True,1,1,1,1
dev,41,bc01,0,True,True,1,1,1,1
dev,42,bc01,1,True,True,1,1,1,1
dev,43,bc01,1,True,True,1,1,1,1
dev,44,bc01,0,True,True,0,1,1,1
dev,45,bc01,0,True,True,0,1,1,1
dev,46,bc01,1,True,True,1,1,1,1
dev,47,bc01,0,True,True,1,1,1,1
dev,48,bc01,1,True,True,1,1,1,1
dev,49,bc01,1,True,True,1,1,1,1
dev,50,bc01,1,True,True,1,1,1,1
dev,51,bc01,0,True,True,0,1,1,1
dev,52,bc01,1,True,True,1,1,1,1
dev,53,bc01,1,True,False,1,1,1,1
dev,54,bc01,0,True,True,0,1,1,1
dev,55,bc01,1,False,False,1,1,1,1
dev,56,bc01,1,True,True,1,1,1,1
dev,57,bc01,0,True,True,1,1,1,1
dev,58,bc01,0,True,True,0,1,1,1
dev,59,bc01,1,True,True,0,1,1,1
dev,60,bc01,0,True,True,0,1,1,1
dev,61,bc01,1,True,True,1,1,1,1
dev,62,bc01,1,True,True,0,1,1,1
dev,63,bc01,1,True,True,1,1,1,1
dev,64,bc01,1,True,True,1,1,1,1
dev,65,bc01,0,True,True,0,1,1,1
dev,66,bc01,1,True,True,1,1,1,1
dev,67,bc01,1,True,True,0,1,1,1
dev,68,bc01,0,True,True,0,1,1,1
dev,69,bc01,1,True,True,1,1,1,1
dev,70,r-67,1,True,True,0,1,1,1
dev,71,r-67,1,True,True,1,1,1,1
dev,72,r-67,1,True,True,1,1,1,1
dev,73,r-67,0,False,False,0,1,1,1
dev,74,r-67,1,True,True,0,1,1,1
dev,75,r-67,0,True,True,0,1,1,1
dev,76,r-67,0,True,True,0,1,1,1
dev,77,r-67,0,True,True,0,1,1,1
dev,78,r-67,0,True,True,1,1,1,1
dev,79,r-67,1,True,True,1,1,1,1
dev,80,r-67,0,True,True,0,1,1,1
dev,81,r-67,1,True,True,1,1,1,1
dev,82,r-67,0,True,True,1,1,1,1
dev,83,r-67,0,True,True,0,1,1,1
dev,84,r-67,1,True,True,1,1,1,1
dev,85,r-67,1,True,True,1,1,1,1
dev,86,r-67,0,True,True,0,1,1,1
dev,87,r-67,1,True,True,1,1,1,1
dev,88,r-67,1,True,True,1,1,1,1
dev,89,r-67,0,True,True,1,1,1,1
dev,90,r-67,1,True,True,1,1,1,1
dev,91,r-67,0,True,True,0,1,1,1
dev,92,r-67,1,True,True,1,1,1,1
dev,93,r-67,1,True,True,1,1,1,1
dev,94,r-67,0,True,True,1,1,1,1
dev,95,r-67,0,True,True,0,1,1,1
dev,96,r-67,1,True,True,1,1,1,1
dev,97,r-67,0,True,True,1,1,1,1
dev,98,r-67,1,True,True,1,1,1,1
dev,99,r-67,1,True,True,0,1,1,1
dev,100,r-67,1,True,True,1,1,1,1
dev,101,r-67,1,True,True,1,1,1,1
dev,102,r-67,1,True,True,1,1,1,1
dev,103,r-67,1,True,True,0,1,1,1
dev,104,r-67,1,True,True,1,1,1,1
dev,105,r-67,0,True,True,1,1,1,1
dev,106,r-67,1,True,True,1,1,1,1
dev,107,r-67,1,True,True,1,1,1,1
dev,108,r-67,0,True,True,1,1,1,1
dev,109,r-67,1,True,True,0,1,1,1
dev,110,r-67,1,True,True,1,1,1,1
dev,111,r-67,0,True,True,0,1,1,1
dev,112,r-67,1,True,True,1,1,1,1
dev,113,r-67,1,True,True,1,1,1,1
dev,114,r-67,0,True,True,0,1,1,1
dev,115,r-67,1,True,True,1,1,1,1
dev,116,r-67,0,True,True,1,1,1,1
dev,117,r-67,0,True,True,0,1,1,1
dev,118,r-67,1,True,True,1,1,1,1
dev,119,r-67,1,True,True,1,1,1,1
dev,120,r-67,1,True,True,1,1,1,1
dev,121,r-67,1,True,True,1,1,1,1
dev,122,r-67,0,True,True,1,1,1,1
dev,123,r-67,0,True,True,1,1,1,1
dev,124,r-67,0,True,True,1,1,1,1
dev,125,r-67,1,True,True,1,1,1,1
dev,126,rhl07,1,True,True,1,1,1,1
dev,127,rhl07,1,True,True,1,1,1,1
dev,128,rhl07,0,True,True,0,1,1,1
dev,129,rhl07,0,True,True,0,1,1,1
dev,130,rhl07,1,True,True,1,1,1,1
dev,131,rhl07,1,True,True,1,1,1,1
dev,132,rhl07,0,True,True,1,1,1,1
dev,133,rhl07,1,True,True,1,1,1,1
dev,134,rhl07,1,True,True,1,1,1,1
dev,135,rhl07,0,True,True,0,1,1,1
dev,136,l-93,1,True,True,1,1,1,1
dev,137,l-93,0,True,True,0,1,1,1
dev,138,l-93,1,True,True,0,1,1,1
dev,139,l-93,1,True,True,1,1,1,1
dev,140,l-93,0,True,True,0,1,1,1
dev,141,l-93,1,True,True,1,1,1,1
dev,142,l-93,1,True,True,1,1,1,1
dev,143,l-93,1,True,True,1,1,1,1
dev,144,l-93,1,True,True,1,1,1,1
dev,145,l-93,1,True,True,1,1,1,1
dev,146,l-93,0,True,True,0,1,1,1
dev,147,l-93,1,True,True,1,1,1,1
dev,148,l-93,1,True,True,1,1,1,1
dev,149,l-93,1,True,True,1,1,1,1
dev,150,l-93,1,True,True,1,1,1,1
dev,151,l-93,0,True,True,0,1,1,1
dev,152,l-93,1,True,True,1,1,1,1
dev,153,l-93,1,True,True,1,1,1,1
dev,154,l-93,1,True,True,1,1,1,1
dev,155,l-93,0,True,True,0,1,1,1
dev,156,l-93,1,True,True,1,1,1,1
dev,157,l-93,1,True,True,1,1,1,1
dev,158,l-93,1,True,True,1,1,1,1
dev,159,l-93,1,True,True,1,1,1,1
dev,160,l-93,0,True,True,0,1,1,1
dev,161,l-93,0,True,True,1,1,1,1
dev,162,l-93,1,True,True,1,1,1,1
dev,163,l-93,1,True,True,1,1,1,1
dev,164,l-93,0,True,True,0,1,1,1
dev,165,l-93,0,True,True,0,1,1,1
dev,166,l-93,1,True,True,1,1,1,1
dev,167,l-93,1,True,True,1,1,1,1
dev,168,l-93,1,True,True,1,1,1,1
dev,169,l-93,1,True,True,1,1,1,1
dev,170,l-93,0,True,True,0,1,1,1
dev,171,l-93,1,True,True,1,1,1,1
dev,172,l-93,0,True,True,0,1,1,1
dev,173,l-93,0,True,True,0,1,1,1
dev,174,l-93,1,True,True,1,1,1,1
dev,175,l-93,0,True,True,0,1,1,1
dev,176,l-93,1,True,True,1,1,1,1
dev,177,l-93,1,True,True,1,1,1,1
dev,178,l-93,1,True,True,1,1,1,1
dev,179,l-93,0,True,True,0,1,1,1
dev,180,l-93,1,True,True,1,1,1,1
dev,181,l-93,1,True,True,1,1,1,1
dev,182,l-93,1,True,True,1,1,1,1
dev,183,l-93,0,True,True,1,1,1,1
dev,184,l-93,1,True,True,1,1,1,1
dev,185,l-93,1,True,True,1,1,1,1
dev,186,l-93,1,True,True,1,1,1,1
dev,187,l-93,1,True,True,1,1,1,1
dev,188,l-93,0,True,True,1,1,1,1
dev,189,l-93,0,True,True,1,1,1,1
dev,190,l-93,1,True,True,1,1,1,1
dev,191,l-93,0,True,True,0,1,1,1
dev,192,l-93,0,True,True,0,1,1,1
dev,193,l-93,1,True,True,1,1,1,1
dev,194,l-93,1,True,True,0,1,1,1
dev,195,l-93,1,True,True,1,1,1,1
dev,196,l-93,0,True,True,0,1,1,1
dev,197,l-93,1,True,True,1,1,1,1
dev,198,l-93,1,True,True,1,1,1,1
dev,199,l-93,0,True,True,1,1,1,1
dev,200,l-93,1,True,True,1,1,1,1
dev,201,l-93,0,True,True,0,1,1,1
dev,202,l-93,0,True,True,0,1,1,1
dev,203,l-93,1,True,True,1,1,1,1
dev,204,l-93,1,True,True,1,1,1,1
dev,205,l-93,1,True,True,1,1,1,1
dev,206,l-93,0,True,True,1,1,1,1
dev,207,l-93,1,True,True,1,1,1,1
dev,208,l-93,1,True,True,1,1,1,1
dev,209,l-93,0,True,True,0,1,1,1
dev,210,l-93,1,True,True,1,1,1,1
dev,211,l-93,1,True,True,1,1,1,1
dev,212,l-93,0,True,True,1,1,1,1
dev,213,l-93,1,True,True,1,1,1,1
dev,214,l-93,1,True,True,1,1,1,1
dev,215,l-93,1,True,True,1,1,1,1
dev,216,l-93,1,True,True,1,1,1,1
dev,217,ks08,0,True,True,0,1,1,1
dev,218,ks08,0,True,True,0,1,1,1
dev,219,ks08,1,True,True,1,1,1,1
dev,220,ks08,1,True,True,1,1,1,1
dev,221,ks08,1,True,True,1,1,1,1
dev,222,ks08,1,True,True,1,1,1,1
dev,223,ks08,0,True,True,1,1,1,1
dev,224,ks08,0,True,True,0,1,1,1
dev,225,ks08,0,True,True,0,1,1,1
dev,226,ks08,0,True,True,0,1,1,1
dev,227,ks08,1,True,True,1,1,1,1
dev,228,ks08,1,True,True,1,1,1,1
dev,229,ks08,0,True,True,0,1,1,1
dev,230,ks08,0,True,True,0,1,1,1
dev,231,ks08,1,True,True,1,1,1,1
dev,232,ks08,1,True,True,1,1,1,1
dev,233,ks08,1,True,True,1,1,1,1
dev,234,ks08,1,True,True,1,1,1,1
dev,235,ks08,1,True,True,1,1,1,1
dev,236,ks08,0,True,True,0,1,1,1
dev,237,ks08,1,True,True,1,1,1,1
dev,238,ks08,1,True,True,1,1,1,1
dev,239,ks08,1,True,True,1,1,1,1
dev,240,ks08,1,True,True,1,1,1,1
dev,241,ks08,1,True,True,1,1,1,1
dev,242,ks08,1,True,True,1,1,1,1
dev,243,ks08,1,True,True,1,1,1,1
dev,244,ks08,1,True,True,1,1,1,1
dev,245,ks08,1,True,True,1,1,1,1
dev,246,ks08,0,True,True,0,1,1,1
dev,247,ks08,1,True,True,1,1,1,1
dev,248,ks08,0,True,True,0,1,1,1
dev,249,ks08,1,True,True,1,1,1,1
dev,250,ks08,1,True,True,1,1,1,1
dev,251,ks08,1,True,True,1,1,1,1
dev,252,ks08,0,True,True,0,1,1,1
dev,253,ks08,1,True,True,1,1,1,1
dev,254,ks08,1,True,True,1,1,1,1
dev,255,ks08,0,True,True,0,1,1,1
dev,256,ks08,1,True,True,1,1,1,1
dev,257,ks08,0,True,True,0,1,1,1
dev,258,ks08,1,True,True,1,1,1,1
dev,259,ks08,1,True,True,1,1,1,1
dev,260,ks08,1,True,True,1,1,1,1
dev,261,ks08,0,True,True,1,1,1,1
dev,262,ks08,1,True,True,1,1,1,1
dev,263,ks08,1,True,True,1,1,1,1
dev,264,ks08,0,True,True,1,1,1,1
dev,265,ks08,0,True,True,0,1,1,1
dev,266,ks08,1,True,True,0,1,1,1
dev,267,ks08,1,True,True,1,1,1,1
dev,268,ks08,1,True,True,1,1,1,1
dev,269,ks08,0,True,True,0,1,1,1
dev,270,ks08,0,True,True,0,1,1,1
dev,271,ks08,0,True,True,0,1,1,1
dev,272,ks08,1,True,True,1,1,1,1
dev,273,ks08,0,True,True,0,1,1,1
dev,274,ks08,0,True,True,1,1,1,1
dev,275,ks08,1,True,True,1,1,1,1
dev,276,ks08,1,True,True,1,1,1,1
dev,277,ks08,0,True,True,1,1,1,1
dev,278,ks08,0,True,True,0,1,1,1
dev,279,ks08,1,True,True,1,1,1,1
dev,280,ks08,0,True,True,1,1,1,1
dev,281,ks08,0,True,True,0,1,1,1
dev,282,ks08,1,True,True,1,1,1,1
dev,283,ks08,0,True,True,1,1,1,1
dev,284,ks08,1,True,True,1,1,1,1
dev,285,ks08,1,True,True,1,1,1,1
dev,286,ks08,1,True,True,1,1,1,1
dev,287,ks08,1,True,True,1,1,1,1
dev,288,ks08,1,True,True,1,1,1,1
dev,289,ks08,1,True,True,1,1,1,1
dev,290,ks08,1,True,True,1,1,1,1
dev,291,ks08,1,True,True,1,1,1,1
dev,292,ks08,1,True,True,1,1,1,1
dev,293,ks08,1,True,True,1,1,1,1
dev,294,ks08,1,True,True,1,1,1,1
dev,295,ks08,1,True,True,1,1,1,1
dev,296,ks08,1,True,True,1,1,1,1
dev,297,ks08,1,True,True,0,1,1,1
dev,298,ks08,0,True,True,0,1,1,1
dev,299,ks08,1,True,True,1,1,1,1
dev,300,ks08,1,True,True,1,1,1,1
dev,301,ks08,0,True,True,0,1,1,1
dev,302,ks08,1,True,True,1,1,1,1
dev,303,ks08,1,True,True,0,1,1,1
dev,304,ks08,0,True,True,1,1,1,1
dev,305,ks08,1,True,True,1,1,1,1
dev,306,ks08,1,True,True,1,1,1,1
dev,307,ks08,0,True,True,1,1,1,1
dev,308,ks08,1,True,True,1,1,1,1
dev,309,ks08,1,True,True,1,1,1,1
dev,310,ks08,1,True,True,1,1,1,1
dev,311,ks08,0,True,True,1,1,1,1
dev,312,ks08,1,True,True,1,1,1,1
dev,313,ks08,1,True,True,1,1,1,1
dev,314,ks08,1,True,True,1,1,1,1
dev,315,ks08,1,True,True,1,1,1,1
dev,316,ks08,1,True,True,1,1,1,1
dev,317,ks08,1,True,True,1,1,1,1
dev,318,ks08,0,True,True,1,1,1,1
dev,319,ks08,1,True,True,1,1,1,1
dev,320,ks08,1,True,True,1,1,1,1
dev,321,kl93,1,True,True,1,1,1,1
dev,322,kl93,1,True,True,1,1,1,1
dev,323,kl93,1,True,True,1,1,1,1
dev,324,kl93,1,True,True,1,1,1,1
dev,325,kl93,1,True,True,1,1,1,1
dev,326,kl93,1,True,True,1,1,1,1
dev,327,kl93,1,True,True,1,1,1,1
dev,328,b_82,0,True,True,1,1,1,1
dev,329,b_82,0,True,False,1,1,1,1
dev,330,b_82,0,True,True,0,1,1,1
dev,331,b_82,1,True,True,1,1,1,1
dev,332,b_82,1,True,True,1,1,1,1
dev,333,b_73,1,True,True,1,1,1,1
dev,334,b_73,1,True,True,1,1,1,1
dev,335,b_73,0,True,True,1,1,1,1
dev,336,b_73,1,True,True,1,1,1,1
dev,337,b_73,1,True,True,1,1,1,1
dev,338,c_13,0,True,True,0,1,1,1
dev,339,c_13,1,True,True,1,1,1,1
dev,340,c_13,1,True,True,1,1,1,1
dev,341,c_13,1,True,True,1,1,1,1
dev,342,c_13,0,True,True,0,1,1,1
dev,343,c_13,1,True,True,1,1,1,1
dev,344,c_13,0,True,True,0,1,1,1
dev,345,c_13,1,True,True,1,1,1,1
dev,346,c_13,1,True,True,1,1,1,1
dev,347,c_13,1,True,True,1,1,1,1
dev,348,c_13,1,True,True,1,1,1,1
dev,349,c_13,1,True,True,1,1,1,1
dev,350,c_13,0,True,True,0,1,1,1
dev,351,c_13,1,True,True,1,1,1,1
dev,352,c_13,1,True,True,1,1,1,1
dev,353,c_13,0,True,True,0,1,1,1
dev,354,c_13,0,True,True,0,1,1,1
dev,355,c_13,1,True,True,1,1,1,1
dev,356,c_13,1,True,True,1,1,1,1
dev,357,c_13,1,True,True,1,1,1,1
dev,358,c_13,1,True,True,1,1,1,1
dev,359,c_13,1,True,True,1,1,1,1
dev,360,c_13,1,True,True,1,1,1,1
dev,361,c_13,1,True,True,1,1,1,1
dev,362,c_13,0,True,True,0,1,1,1
dev,363,c_13,1,True,True,1,1,1,1
dev,364,c_13,1,True,True,1,1,1,1
dev,365,c_13,0,True,True,1,1,1,1
dev,366,c_13,1,True,True,1,1,1,1
dev,367,c_13,0,True,True,1,1,1,1
dev,368,c_13,1,True,True,1,1,1,1
dev,369,c_13,1,True,True,1,1,1,1
dev,370,c_13,1,True,True,1,1,1,1
dev,371,c_13,0,True,True,0,1,1,1
dev,372,c_13,1,True,True,1,1,1,1
dev,373,c_13,1,True,True,1,1,1,1
dev,374,c_13,1,True,True,1,1,1,1
dev,375,c_13,1,True,True,1,1,1,1
dev,376,c_13,1,True,True,1,1,1,1
dev,377,c_13,1,True,True,1,1,1,1
dev,378,c_13,1,True,True,1,1,1,1
dev,379,c_13,1,True,True,1,1,1,1
dev,380,c_13,1,True,True,1,1,1,1
dev,381,c_13,1,True,True,1,1,1,1
dev,382,c_13,1,True,True,1,1,1,1
dev,383,c_13,1,True,True,1,1,1,1
dev,384,c_13,0,True,True,1,1,1,1
dev,385,c_13,1,True,True,1,1,1,1
dev,386,d_98,1,False,False,1,1,1,1
dev,387,d_98,0,False,False,1,1,1,1
dev,388,d_98,1,True,True,1,1,1,1
dev,389,d_98,1,True,True,1,1,1,1
dev,390,d_98,1,True,True,1,1,1,1
dev,391,d_98,1,True,True,1,1,1,1
dev,392,d_98,1,True,True,1,1,1,1
dev,393,d_98,1,True,True,0,1,1,1
dev,394,d_98,1,True,True,1,1,1,1
dev,395,d_98,0,True,True,1,1,1,1
dev,396,g_81,1,True,True,1,1,1,1
dev,397,g_81,1,True,True,1,1,1,1
dev,398,g_81,1,True,True,0,1,1,1
dev,399,g_81,0,True,True,1,1,1,1
dev,400,g_81,1,True,True,1,1,1,1
dev,401,m_02,1,True,True,1,1,1,1
dev,402,m_02,1,True,True,1,1,1,1
dev,403,m_02,1,True,True,0,1,1,1
dev,404,m_02,1,True,True,1,1,1,1
dev,405,m_02,1,True,True,1,1,1,1
dev,406,m_02,1,True,True,1,1,1,1
dev,407,m_02,1,True,True,0,1,1,1
dev,408,m_02,1,True,True,0,1,1,1
dev,409,m_02,1,True,True,1,1,1,1
dev,410,m_02,1,True,True,1,1,1,1
dev,411,m_02,1,True,True,1,1,1,1
dev,412,m_02,1,True,True,1,1,1,1
dev,413,m_02,1,True,True,1,1,1,1
dev,414,m_02,1,True,True,1,1,1,1
dev,415,m_02,1,True,True,0,1,1,1
dev,416,m_02,1,True,True,1,1,1,1
dev,417,m_02,1,True,True,1,1,1,1
dev,418,m_02,1,True,True,1,1,1,1
dev,419,m_02,1,True,True,1,1,1,1
dev,420,m_02,1,True,True,1,1,1,1
dev,421,m_02,1,True,True,1,1,1,1
dev,422,m_02,1,True,True,1,1,1,1
dev,423,m_02,1,True,True,1,1,1,1
dev,424,m_02,1,True,True,1,1,1,1
dev,425,m_02,1,True,True,1,1,1,1
dev,426,sgww85,1,True,True,1,1,1,1
dev,427,sgww85,1,True,True,0,1,1,1
dev,428,sgww85,0,True,True,0,1,1,1
dev,429,sgww85,1,True,True,1,1,1,1
dev,430,sgww85,0,True,True,0,1,1,1
dev,431,sgww85,1,True,True,1,1,1,1
dev,432,sgww85,0,True,True,0,1,1,1
dev,433,sgww85,0,True,True,0,1,1,1
dev,434,sgww85,1,True,True,1,1,1,1
dev,435,sks13,1,True,True,1,1,1,1
dev,436,sks13,0,True,True,1,1,1,1
dev,437,sks13,0,True,True,0,1,1,1
dev,438,sks13,1,True,True,1,1,1,1
dev,439,sks13,1,True,True,1,1,1,1
dev,440,sks13,1,True,True,1,1,1,1
dev,441,sks13,1,True,True,1,1,1,1
dev,442,sks13,1,True,True,1,1,1,1
dev,443,sks13,1,True,True,1,1,1,1
dev,444,sks13,1,True,True,1,1,1,1
dev,445,sks13,1,True,True,1,1,1,1
dev,446,sks13,1,True,True,1,1,1,1
dev,447,sks13,1,True,True,0,1,1,1
dev,448,sks13,1,True,True,1,1,1,1
dev,449,sks13,1,True,True,1,1,1,1
dev,450,sks13,1,True,True,0,1,1,1
dev,451,sks13,0,True,True,0,1,1,1
dev,452,sks13,0,True,True,1,1,1,1
dev,453,sks13,0,True,True,1,1,1,1
dev,454,sks13,1,True,True,1,1,1,1
dev,455,sks13,0,True,True,0,1,1,1
dev,456,sks13,1,True,True,1,1,1,1
dev,457,sks13,0,True,True,0,1,1,1
dev,458,sks13,0,True,True,1,1,1,1
dev,459,sks13,1,True,True,1,1,1,1
dev,460,sks13,0,True,True,0,1,1,1
dev,461,sks13,1,True,True,1,1,1,1
dev,462,sks13,1,True,True,1,1,1,1
dev,463,sks13,1,True,True,1,1,1,1
dev,464,sks13,0,True,True,0,1,1,1
dev,465,sks13,1,True,True,1,1,1,1
dev,466,sks13,0,True,True,0,1,1,1
dev,467,sks13,1,True,True,1,1,1,1
dev,468,sks13,0,True,True,1,1,1,1
dev,469,sks13,1,True,True,0,1,1,1
dev,470,sks13,1,True,True,1,1,1,1
dev,471,sks13,0,True,True,0,1,1,1
dev,472,sks13,0,True,True,0,1,1,1
dev,473,ad03,1,True,True,1,1,1,1
dev,474,ad03,1,True,True,1,1,1,1
dev,475,ad03,0,True,True,1,1,1,1
dev,476,ad03,1,True,True,1,1,1,1
dev,477,ad03,1,True,True,1,1,1,1
dev,478,ad03,0,True,True,0,1,1,1
dev,479,ad03,1,True,True,1,1,1,1
dev,480,ad03,0,True,True,1,1,1,1
dev,481,ad03,1,True,True,1,1,1,1
dev,482,ad03,1,True,True,1,1,1,1
dev,483,ad03,1,True,True,1,1,1,1
dev,484,ad03,1,True,True,0,1,1,1
dev,485,ad03,1,True,True,1,1,1,1
dev,486,ad03,1,True,True,1,1,1,1
dev,487,ad03,1,True,True,1,1,1,1
dev,488,ad03,1,True,True,0,1,1,1
dev,489,ad03,1,True,True,1,1,1,1
dev,490,ad03,1,True,True,1,1,1,1
dev,491,ad03,1,True,True,0,1,1,1
dev,492,ad03,0,True,True,0,1,1,1
dev,493,ad03,1,True,True,1,1,1,1
dev,494,ad03,0,True,True,0,1,1,1
dev,495,ad03,1,True,True,1,1,1,1
dev,496,ad03,1,True,False,1,1,1,1
dev,497,ad03,0,True,True,0,1,1,1
dev,498,ad03,1,True,True,1,1,1,1
dev,499,ad03,1,True,True,1,1,1,1
dev,500,ad03,0,True,True,0,1,1,1
dev,501,ad03,0,True,True,0,1,1,1
dev,502,ad03,1,True,True,1,1,1,1
dev,503,ad03,1,True,True,1,1,1,1
dev,504,ad03,0,True,True,1,1,1,1
dev,505,ad03,1,True,True,1,1,1,1
dev,506,ad03,1,True,True,1,1,1,1
dev,507,ad03,0,True,True,0,1,1,1
dev,508,ad03,1,True,True,1,1,1,1
dev,509,ad03,0,True,True,0,1,1,1
dev,510,ad03,0,True,True,0,1,1,1
dev,511,ad03,0,True,True,0,1,1,1
dev,512,ad03,1,True,True,1,1,1,1
dev,513,ad03,1,True,True,1,1,1,1
dev,514,ad03,1,True,True,1,1,1,1
dev,515,ad03,1,True,True,1,1,1,1
dev,516,ad03,1,True,True,1,1,1,1
dev,517,ad03,1,True,True,1,1,1,1
dev,518,ad03,1,True,True,1,1,1,1
dev,519,ad03,0,True,True,0,1,1,1
dev,520,ad03,1,True,True,0,1,1,1
dev,521,ad03,0,True,True,0,1,1,1
dev,522,ad03,0,True,True,0,1,1,1
dev,523,ad03,1,True,True,1,1,1,1
dev,524,ad03,0,True,True,1,1,1,1
dev,525,ad03,1,False,False,1,1,1,1
dev,526,ad03,0,True,True,0,1,1,1
test,0,clc95,1,True,True,1,1,1,1
test,1,clc95,1,True,True,1,1,1,1
test,2,clc95,1,True,True,1,1,1,1
test,3,clc95,1,True,True,1,1,1,1
test,4,clc95,1,True,True,1,1,1,1
test,5,clc95,1,True,True,1,1,1,1
test,6,clc95,0,True,True,1,1,1,1
test,7,clc95,0,True,True,1,1,1,1
test,8,clc95,1,True,True,1,1,1,1
test,9,clc95,1,True,True,1,1,1,1
test,10,clc95,0,True,True,1,1,1,1
test,11,clc95,0,True,True,0,1,1,1
test,12,clc95,0,True,True,1,1,1,1
test,13,clc95,0,True,True,0,1,1,1
test,14,clc95,0,True,True,1,1,1,1
test,15,clc95,0,True,True,1,1,1,1
test,16,clc95,1,True,True,1,1,1,1
test,17,clc95,1,True,True,0,1,1,1
test,18,clc95,0,False,False,1,1,1,1
test,19,clc95,0,True,True,1,1,1,1
test,20,clc95,1,False,False,1,1,1,1
test,21,clc95,0,True,True,1,1,1,1
test,22,clc95,0,True,True,1,1,1,1
test,23,clc95,1,True,True,1,1,1,1
test,24,clc95,0,True,True,1,1,1,1
test,25,clc95,1,True,True,1,1,1,1
test,26,clc95,1,True,True,1,1,1,1
test,27,clc95,1,True,True,1,1,1,1
test,28,clc95,1,True,True,1,1,1,1
test,29,clc95,1,True,True,1,1,1,1
test,30,clc95,1,True,True,1,1,1,1
test,31,clc95,1,True,True,1,1,1,1
test,32,clc95,1,True,True,1,1,1,1
test,33,clc95,1,True,True,1,1,1,1
test,34,clc95,1,True,True,1,1,1,1
test,35,clc95,1,True,True,1,1,1,1
test,36,clc95,1,True,True,1,1,1,1
test,37,clc95,1,True,True,1,1,1,1
test,38,clc95,1,True,True,1,1,1,1
test,39,clc95,1,True,True,1,1,1,1
test,40,clc95,0,True,True,1,1,1,1
test,41,clc95,0,True,True,1,1,1,1
test,42,clc95,0,True,True,1,1,1,1
test,43,clc95,1,True,True,1,1,1,1
test,44,clc95,1,True,True,1,1,1,1
test,45,clc95,1,True,True,1,1,1,1
test,46,clc95,1,True,True,1,1,1,1
test,47,clc95,1,True,True,1,1,1,1
test,48,clc95,1,True,True,1,1,1,1
test,49,clc95,1,True,True,1,1,1,1
test,50,clc95,0,True,True,1,1,1,1
test,51,clc95,0,True,True,1,1,1,1
test,52,clc95,1,True,True,0,1,1,1
test,53,clc95,1,True,True,0,1,1,1
test,54,clc95,1,True,True,1,1,1,1
test,55,clc95,1,True,True,1,1,1,1
test,56,clc95,1,False,False,1,1,1,1
test,57,clc95,0,False,False,1,1,1,1
test,58,clc95,0,True,True,1,1,1,1
test,59,clc95,1,False,False,1,1,1,1
test,60,clc95,0,True,True,1,1,1,1
test,61,clc95,0,True,True,1,1,1,1
test,62,clc95,0,False,False,1,1,1,1
test,63,clc95,1,True,True,1,1,1,1
test,64,clc95,1,True,True,1,1,1,1
test,65,clc95,1,True,True,1,1,1,1
test,66,clc95,1,True,True,1,1,1,1
test,67,clc95,0,True,True,1,1,1,1
test,68,clc95,0,True,True,1,1,1,1
test,69,clc95,1,True,True,1,1,1,1
test,70,clc95,0,True,True,1,1,1,1
test,71,clc95,0,True,True,1,1,1,1
test,72,clc95,1,True,True,1,1,1,1
test,73,clc95,1,True,True,1,1,1,1
test,74,clc95,1,True,True,1,1,1,1
test,75,clc95,1,True,True,1,1,1,1
test,76,clc95,1,True,True,1,1,1,1
test,77,clc95,1,True,True,0,1,1,1
test,78,clc95,0,True,True,1,1,1,1
test,79,clc95,0,True,True,0,1,1,1
test,80,clc95,1,True,True,1,1,1,1
test,81,clc95,0,True,True,0,1,1,1
test,82,c-05,1,True,True,1,1,1,1
test,83,c-05,1,True,True,1,1,1,1
test,84,c-05,1,True,True,1,1,1,1
test,85,c-05,1,True,True,1,1,1,1
test,86,c-05,0,True,True,0,1,1,1
test,87,c-05,0,True,True,0,1,1,1
test,88,c-05,1,True,True,1,1,1,1
test,89,c-05,0,True,True,0,1,1,1
test,90,c-05,1,True,True,1,1,1,1
test,91,c-05,0,True,True,0,1,1,1
test,92,c-05,1,True,True,1,1,1,1
test,93,c-05,0,True,True,0,1,1,1
test,94,c-05,1,True,True,1,1,1,1
test,95,c-05,0,True,True,0,1,1,1
test,96,c-05,1,True,True,1,1,1,1
test,97,c-05,0,True,True,0,1,1,1
test,98,c-05,0,True,True,0,1,1,1
test,99,c-05,1,True,True,1,1,1,1
test,100,c-05,1,True,True,1,1,1,1
test,101,c-05,1,True,True,1,1,1,1
test,102,c-05,1,True,True,1,1,1,1
test,103,c-05,0,True,True,1,1,1,1
test,104,c-05,0,True,True,1,1,1,1
test,105,c-05,1,True,True,0,1,1,1
test,106,c-05,1,True,True,0,1,1,1
test,107,c-05,1,True,True,1,1,1,1
test,108,c-05,1,True,True,1,1,1,1
test,109,c-05,1,True,True,1,1,1,1
test,110,c-05,0,True,True,0,1,1,1
test,111,c-05,1,True,True,1,1,1,1
test,112,c-05,1,True,True,1,1,1,1
test,113,c-05,0,True,True,1,1,1,1
test,114,j_71,1,True,True,1,1,1,1
test,115,j_71,1,True,True,1,1,1,1
test,116,j_71,1,True,True,1,1,1,1
test,117,j_71,1,True,True,1,1,1,1
test,118,j_71,0,True,True,0,1,1,1
test,119,j_71,1,True,True,0,1,1,1
test,120,j_71,1,True,True,1,1,1,1
test,121,j_71,0,True,True,1,1,1,1
test,122,j_71,0,True,True,1,1,1,1
test,123,j_71,1,True,True,1,1,1,1
test,124,j_71,1,True,True,0,1,1,1
test,125,j_71,1,True,True,0,1,1,1
test,126,j_71,1,True,True,1,1,1,1
test,127,j_71,1,True,True,0,1,1,1
test,128,j_71,1,True,True,0,1,1,1
test,129,j_71,1,True,True,1,1,1,1
test,130,j_71,0,True,True,1,1,1,1
test,131,j_71,0,True,True,0,1,1,1
test,132,j_71,0,True,True,0,1,1,1
test,133,j_71,0,True,True,1,1,1,1
test,134,j_71,0,True,True,0,1,1,1
test,135,j_71,1,True,True,1,1,1,1
test,136,j_71,0,True,True,1,1,1,1
test,137,j_71,1,True,True,1,1,1,1
test,138,j_71,1,True,True,0,1,1,1
test,139,j_71,1,True,True,1,1,1,1
test,140,j_71,1,True,True,1,1,1,1
test,141,j_71,1,True,True,1,1,1,1
test,142,j_71,1,True,True,1,1,1,1
test,143,j_71,1,True,True,1,1,1,1
test,144,j_71,1,True,True,1,1,1,1
test,145,j_71,0,True,True,0,1,1,1
test,146,j_71,1,True,True,1,1,1,1
test,147,j_71,0,True,True,1,1,1,1
test,148,j_71,0,True,True,0,1,1,1
test,149,j_71,0,True,True,0,1,1,1
test,150,j_71,1,True,True,1,1,1,1
test,151,j_71,1,True,True,0,1,1,1
test,152,j_71,1,True,True,1,1,1,1
test,153,j_71,1,True,True,1,1,1,1
test,154,j_71,1,True,True,1,1,1,1
test,155,j_71,1,True,True,1,1,1,1
test,156,s_97,1,True,True,1,1,1,1
test,157,s_97,1,True,True,1,1,1,1
test,158,s_97,0,True,True,0,1,1,1
test,159,s_97,1,True,True,1,1,1,1
test,160,s_97,1,True,True,0,1,1,1
test,161,s_97,1,True,True,1,1,1,1
test,162,s_97,1,True,True,1,1,1,1
test,163,s_97,1,True,True,1,1,1,1
test,164,s_97,1,True,True,1,1,1,1
test,165,s_97,1,True,True,0,1,1,1
test,166,s_97,0,True,True,0,1,1,1
test,167,s_97,0,True,True,0,1,1,1
test,168,s_97,0,True,True,0,1,1,1
test,169,s_97,0,True,True,0,1,1,1
test,170,s_97,1,True,True,1,1,1,1
test,171,s_97,1,True,True,0,1,1,1
test,172,s_97,1,True,True,1,1,1,1
test,173,s_97,0,True,True,0,1,1,1
test,174,s_97,0,True,True,1,1,1,1
test,175,s_97,0,True,True,0,1,1,1
test,176,s_97,1,True,True,1,1,1,1
test,177,s_97,0,True,True,0,1,1,1
test,178,s_97,1,True,True,1,1,1,1
test,179,s_97,1,True,True,1,1,1,1
test,180,s_97,0,True,True,0,1,1,1
test,181,s_97,0,True,True,0,1,1,1
test,182,s_97,0,True,True,0,1,1,1
test,183,s_97,1,True,True,0,1,1,1
test,184,s_97,1,True,True,1,1,1,1
test,185,s_97,1,True,True,1,1,1,1
test,186,s_97,1,True,True,1,1,1,1
test,187,s_97,0,True,True,1,1,1,1
test,188,s_97,1,True,True,1,1,1,1
test,189,s_97,1,True,True,1,1,1,1
test,190,s_97,1,True,True,1,1,1,1
test,191,s_97,0,True,True,1,1,1,1
test,192,s_97,1,True,True,1,1,1,1
test,193,s_97,0,True,True,0,1,1,1
test,194,s_97,1,True,True,1,1,1,1
test,195,s_97,1,True,True,1,1,1,1
test,196,s_97,1,True,True,1,1,1,1
test,197,s_97,1,True,True,1,1,1,1
test,198,s_97,0,True,True,0,1,1,1
test,199,s_97,0,True,True,1,1,1,1
test,200,s_97,1,True,True,1,1,1,1
test,201,s_97,1,True,False,1,1,1,1
test,202,s_97,0,True,True,0,1,1,1
test,203,s_97,0,True,False,1,1,1,1
test,204,s_97,1,True,True,1,1,1,1
test,205,s_97,1,True,True,1,1,1,1
test,206,s_97,0,True,True,0,1,1,1
test,207,s_97,1,True,True,0,1,1,1
test,208,s_97,1,True,True,1,1,1,1
test,209,s_97,1,True,True,1,1,1,1
test,210,s_97,1,True,True,1,1,1,1
test,211,swb04,1,True,True,1,1,1,1
test,212,swb04,1,True,True,1,1,1,1
test,213,swb04,0,True,True,0,1,1,1
test,214,swb04,0,True,True,1,1,1,1
test,215,swb04,1,True,True,1,1,1,1
test,216,swb04,0,True,True,1,1,1,1
test,217,swb04,1,True,True,1,1,1,1
test,218,swb04,1,True,True,1,1,1,1
test,219,swb04,0,True,True,0,1,1,1
test,220,swb04,1,True,True,1,1,1,1
test,221,swb04,0,True,True,1,1,1,1
test,222,swb04,0,True,True,1,1,1,1
test,223,swb04,1,True,True,1,1,1,1
test,224,swb04,0,True,True,1,1,1,1
test,225,swb04,1,True,True,1,1,1,1
test,226,swb04,1,True,True,1,1,1,1
test,227,swb04,0,True,True,1,1,1,1
test,228,swb04,0,True,True,1,1,1,1
test,229,swb04,1,True,True,1,1,1,1
test,230,swb04,0,True,True,0,1,1,1
test,231,swb04,1,True,True,1,1,1,1
test,232,swb04,1,True,True,1,1,1,1
test,233,swb04,1,True,True,1,1,1,1
test,234,swb04,1,True,True,1,1,1,1
test,235,swb04,1,True,True,1,1,1,1
test,236,swb04,1,True,True,1,1,1,1
test,237,swb04,1,True,True,1,1,1,1
test,238,swb04,1,True,True,1,1,1,1
test,239,swb04,1,True,True,1,1,1,1
test,240,swb04,1,True,True,1,1,1,1
test,241,swb04,1,True,True,1,1,1,1
test,242,swb04,1,True,True,1,1,1,1
test,243,swb04,1,False,False,1,1,1,1
test,244,swb04,1,False,False,1,1,1,1
test,245,swb04,1,True,True,1,1,1,1
test,246,swb04,1,True,True,1,1,1,1
test,247,swb04,1,False,False,1,1,1,1
test,248,swb04,1,True,True,1,1,1,1
test,249,swb04,1,True,True,1,1,1,1
test,250,swb04,1,True,True,1,1,1,1
test,251,swb04,1,True,True,1,1,1,1
test,252,swb04,1,True,True,0,1,1,1
test,253,swb04,1,True,True,1,1,1,1
test,254,swb04,1,True,True,0,1,1,1
test,255,swb04,1,True,True,1,1,1,1
test,256,swb04,0,True,True,0,1,1,1
test,257,swb04,1,True,True,1,1,1,1
test,258,swb04,0,True,True,0,1,1,1
test,259,swb04,1,True,True,1,1,1,1
test,260,swb04,0,True,True,0,1,1,1
test,261,swb04,1,True,True,1,1,1,1
test,262,swb04,1,True,True,1,1,1,1
test,263,swb04,1,True,True,1,1,1,1
test,264,swb04,1,True,True,1,1,1,1
test,265,swb04,1,True,True,1,1,1,1
test,266,swb04,1,True,True,1,1,1,1
test,267,swb04,1,True,True,1,1,1,1
test,268,swb04,1,True,True,1,1,1,1
test,269,swb04,1,True,True,1,1,1,1
test,270,swb04,1,True,True,1,1,1,1
test,271,swb04,1,True,True,1,1,1,1
test,272,swb04,1,True,True,1,1,1,1
test,273,swb04,1,True,True,1,1,1,1
test,274,swb04,1,True,True,1,1,1,1
test,275,swb04,1,True,True,1,1,1,1
test,276,swb04,1,True,True,1,1,1,1
test,277,swb04,1,True,True,1,1,1,1
test,278,swb04,1,True,True,1,1,1,1
test,279,swb04,1,True,True,1,1,1,1
test,280,swb04,0,True,True,0,1,1,1
test,281,swb04,1,False,False,1,1,1,1
test,282,swb04,0,True,True,0,1,1,1
test,283,swb04,0,False,False,0,1,1,1
test,284,swb04,1,True,True,1,1,1,1
test,285,swb04,0,True,True,0,1,1,1
test,286,swb04,0,True,True,0,1,1,1
test,287,swb04,1,True,True,1,1,1,1
test,288,swb04,0,True,True,0,1,1,1
test,289,swb04,0,True,True,1,1,1,1
test,290,swb04,1,True,True,1,1,1,1
test,291,swb04,0,True,True,0,1,1,1
test,292,swb04,0,True,True,0,1,1,1
test,293,swb04,1,True,True,1,1,1,1
test,294,swb04,1,True,True,1,1,1,1
test,295,swb04,1,True,True,1,1,1,1
test,296,swb04,0,True,True,0,1,1,1
test,297,swb04,0,True,True,0,1,1,1
test,298,swb04,0,True,True,1,1,1,1
test,299,swb04,1,True,True,1,1,1,1
test,300,swb04,0,True,True,0,1,1,1
test,301,swb04,0,True,True,0,1,1,1
test,302,swb04,1,True,True,1,1,1,1
test,303,swb04,1,True,True,1,1,1,1
test,304,swb04,1,True,True,1,1,1,1
test,305,swb04,0,True,True,0,1,1,1
test,306,swb04,1,True,True,1,1,1,1
test,307,swb04,1,True,True,1,1,1,1
test,308,swb04,1,True,True,1,1,1,1
test,309,swb04,0,True,True,1,1,1,1
test,310,swb04,1,True,True,1,1,1,1
test,311,swb04,1,True,True,1,1,1,1
test,312,swb04,0,True,True,0,1,1,1
test,313,swb04,0,True,True,0,1,1,1
test,314,swb04,0,True,True,1,1,1,1
test,315,swb04,1,True,True,1,1,1,1
test,316,swb04,1,True,True,1,1,1,1
test,317,swb04,1,True,True,1,1,1,1
test,318,swb04,0,True,True,1,1,1,1
test,319,swb04,1,True,True,1,1,1,1
test,320,swb04,1,True,True,1,1,1,1
test,321,swb04,0,True,True,0,1,1,1
test,322,swb04,1,True,True,1,1,1,1
test,323,swb04,0,True,True,0,1,1,1
test,324,swb04,1,True,True,1,1,1,1
test,325,swb04,0,True,True,0,1,1,1
test,326,swb04,1,True,True,1,1,1,1
test,327,swb04,1,True,True,1,1,1,1
test,328,swb04,1,True,True,1,1,1,1
test,329,swb04,1,True,True,0,1,1,1
test,330,swb04,1,True,True,1,1,1,1
test,331,swb04,1,True,True,1,1,1,1
test,332,swb04,0,True,True,0,1,1,1
test,333,swb04,0,True,True,0,1,1,1
test,334,swb04,1,True,True,1,1,1,1
test,335,swb04,1,True,True,1,1,1,1
test,336,swb04,1,True,True,1,1,1,1
test,337,swb04,0,True,True,1,1,1,1
test,338,swb04,1,True,True,1,1,1,1
test,339,swb04,1,True,True,1,1,1,1
test,340,swb04,1,True,True,1,1,1,1
test,341,swb04,0,True,True,0,1,1,1
test,342,swb04,0,True,True,1,1,1,1
test,343,swb04,0,True,True,1,1,1,1
test,344,swb04,1,True,True,1,1,1,1
test,345,swb04,1,True,True,1,1,1,1
test,346,swb04,1,True,True,1,1,1,1
test,347,swb04,1,True,True,1,1,1,1
test,348,swb04,1,True,True,1,1,1,1
test,349,swb04,1,True,True,1,1,1,1
test,350,swb04,1,True,True,1,1,1,1
test,351,swb04,1,True,True,1,1,1,1
test,352,swb04,1,True,True,1,1,1,1
test,353,swb04,0,True,True,1,1,1,1
test,354,swb04,1,True,True,1,1,1,1
test,355,swb04,1,True,True,1,1,1,1
test,356,swb04,1,True,True,1,1,1,1
test,357,swb04,0,True,True,1,1,1,1
test,358,swb04,1,True,True,1,1,1,1
test,359,swb04,1,True,True,1,1,1,1
test,360,swb04,0,True,True,0,1,1,1
test,361,swb04,1,True,True,1,1,1,1
test,362,swb04,0,True,True,0,1,1,1
test,363,swb04,0,True,True,0,1,1,1
test,364,swb04,0,True,True,0,1,1,1
test,365,swb04,1,True,True,1,1,1,1
test,366,swb04,1,True,True,1,1,1,1
test,367,swb04,1,True,True,1,1,1,1
test,368,swb04,1,True,True,1,1,1,1
test,369,swb04,1,True,True,1,1,1,1
test,370,swb04,1,True,True,0,1,1,1
test,371,swb04,1,True,True,1,1,1,1
test,372,swb04,1,True,True,0,1,1,1
test,373,swb04,1,True,True,1,1,1,1
test,374,swb04,1,True,True,1,1,1,1
test,375,swb04,1,True,True,1,1,1,1
test,376,swb04,1,True,True,1,1,1,1
test,377,swb04,1,True,True,1,1,1,1
test,378,swb04,1,True,True,1,1,1,1
test,379,swb04,0,True,True,0,1,1,1
test,380,swb04,0,True,True,0,1,1,1
test,381,swb04,1,True,True,1,1,1,1
test,382,swb04,1,True,True,1,1,1,1
test,383,swb04,1,True,True,1,1,1,1
test,384,swb04,0,True,True,0,1,1,1
test,385,swb04,0,True,True,0,1,1,1
test,386,swb04,0,True,True,1,1,1,1
test,387,swb04,1,False,False,1,1,1,1
test,388,swb04,0,True,True,1,1,1,1
test,389,swb04,1,True,True,1,1,1,1
test,390,swb04,1,True,True,1,1,1,1
test,391,swb04,1,True,True,1,1,1,1
test,392,swb04,0,True,True,0,1,1,1
test,393,swb04,1,True,True,1,1,1,1
test,394,swb04,0,True,True,0,1,1,1
test,395,swb04,0,True,True,0,1,1,1
test,396,swb04,0,True,True,0,1,1,1
test,397,swb04,1,True,True,1,1,1,1
test,398,swb04,1,True,True,1,1,1,1
test,399,swb04,0,True,True,0,1,1,1
test,400,swb04,1,True,True,1,1,1,1
test,401,swb04,1,True,True,1,1,1,1
test,402,swb04,1,True,True,1,1,1,1
test,403,swb04,0,True,True,0,1,1,1
test,404,swb04,1,True,True,1,1,1,1
test,405,swb04,1,True,True,1,1,1,1
test,406,swb04,1,True,True,1,1,1,1
test,407,swb04,0,True,True,1,1,1,1
test,408,swb04,1,True,True,1,1,1,1
test,409,swb04,1,True,True,1,1,1,1
test,410,swb04,1,True,True,1,1,1,1
test,411,swb04,0,True,True,0,1,1,1
test,412,swb04,0,True,True,0,1,1,1
test,413,swb04,1,True,True,1,1,1,1
test,414,swb04,1,False,False,1,1,1,1
test,415,swb04,1,False,False,1,1,1,1
test,416,swb04,1,False,False,1,1,1,1
test,417,swb04,1,True,True,1,1,1,1
test,418,swb04,1,True,True,1,1,1,1
test,419,swb04,1,True,True,1,1,1,1
test,420,swb04,0,True,True,0,1,1,1
test,421,swb04,0,True,True,0,1,1,1
test,422,swb04,1,False,False,1,1,1,1
test,423,swb04,1,False,False,1,1,1,1
test,424,swb04,1,True,True,1,1,1,1
test,425,swb04,1,True,True,1,1,1,1
test,426,swb04,1,False,False,1,1,1,1
test,427,swb04,1,True,True,1,1,1,1
test,428,swb04,1,True,True,1,1,1,1
test,429,swb04,1,True,True,1,1,1,1
test,430,swb04,1,True,True,1,1,1,1
test,431,swb04,1,True,True,1,1,1,1
test,432,swb04,1,True,True,1,1,1,1
test,433,w_80,1,True,True,1,1,1,1
test,434,w_80,1,True,True,1,1,1,1
test,435,w_80,0,True,True,0,1,1,1
test,436,w_80,0,True,True,0,1,1,1
test,437,w_80,1,True,True,1,1,1,1
test,438,w_80,1,True,True,1,1,1,1
test,439,w_80,1,True,True,1,1,1,1
test,440,w_80,1,True,True,0,1,1,1
test,441,w_80,1,True,True,1,1,1,1
test,442,w_80,1,True,True,1,1,1,1
test,443,w_80,1,True,True,1,1,1,1
test,444,w_80,1,True,True,1,1,1,1
test,445,w_80,1,True,True,0,1,1,1
test,446,w_80,0,True,True,1,1,1,1
test,447,w_80,0,True,True,1,1,1,1
test,448,w_80,1,True,True,1,1,1,1
test,449,w_80,1,False,False,0,1,1,1
test,450,w_80,1,True,True,1,1,1,1
test,451,w_80,1,True,True,1,1,1,1
test,452,w_80,0,True,True,0,1,1,1
test,453,w_80,0,True,True,0,1,1,1
test,454,w_80,1,True,True,1,1,1,1
test,455,w_80,1,True,True,1,1,1,1
test,456,w_80,1,True,True,1,1,1,1
test,457,w_80,1,True,True,1,1,1,1
test,458,w_80,1,True,True,0,1,1,1
test,459,w_80,1,True,True,1,1,1,1
test,460,w_80,1,True,True,1,1,1,1
test,461,w_80,1,True,True,1,1,1,1
test,462,w_80,1,True,True,1,1,1,1
test,463,w_80,0,True,True,1,1,1,1
test,464,w_80,0,True,True,0,1,1,1
test,465,w_80,0,True,True,0,1,1,1
test,466,w_80,1,True,True,1,1,1,1
test,467,w_80,1,True,True,1,1,1,1
test,468,w_80,1,True,True,1,1,1,1
test,469,w_80,1,True,True,1,1,1,1
test,470,w_80,1,True,True,1,1,1,1
test,471,w_80,1,True,True,1,1,1,1
test,472,w_80,1,True,True,1,1,1,1
test,473,w_80,0,True,True,0,1,1,1
test,474,w_80,1,True,True,0,1,1,1
test,475,w_80,1,True,True,1,1,1,1
test,476,w_80,1,True,True,1,1,1,1
test,477,w_80,1,True,True,0,1,1,1
test,478,w_80,1,True,True,1,1,1,1
test,479,w_80,1,True,True,1,1,1,1
test,480,w_80,1,True,True,0,1,1,1
test,481,w_80,1,True,True,1,1,1,1
test,482,w_80,1,True,True,1,1,1,1
test,483,w_80,0,True,True,0,1,1,1
test,484,w_80,0,True,True,1,1,1,1
test,485,w_80,0,True,True,0,1,1,1
test,486,w_80,0,True,True,0,1,1,1
test,487,w_80,0,True,True,0,1,1,1
test,488,w_80,1,True,True,1,1,1,1
test,489,w_80,0,True,True,0,1,1,1
test,490,w_80,0,True,True,0,1,1,1
test,491,w_80,1,True,True,1,1,1,1
test,492,w_80,1,True,True,1,1,1,1
test,493,w_80,0,True,True,0,1,1,1
test,494,w_80,1,True,True,1,1,1,1
test,495,w_80,0,True,True,1,1,1,1
test,496,w_80,1,True,True,1,1,1,1
test,497,w_80,1,True,True,1,1,1,1
test,498,w_80,1,True,True,0,1,1,1
test,499,w_80,1,True,True,1,1,1,1
test,500,w_80,1,True,True,1,1,1,1
test,501,w_80,0,True,True,1,1,1,1
test,502,w_80,1,True,True,1,1,1,1
test,503,w_80,1,True,True,1,1,1,1
test,504,w_80,0,True,True,0,1,1,1
test,505,w_80,1,True,True,1,1,1,1
test,506,w_80,1,True,True,1,1,1,1
test,507,w_80,1,True,True,1,1,1,1
test,508,w_80,1,True,True,1,1,1,1
test,509,w_80,1,True,True,1,1,1,1
test,510,w_80,1,True,True,1,1,1,1
test,511,w_80,1,True,True,1,1,1,1
test,512,w_80,1,True,True,1,1,1,1
test,513,w_80,0,True,True,1,1,1,1
test,514,w_80,1,True,True,1,1,1,1
test,515,w_80,1,True,True,1,1,1,1


==> anc/bert_source_metrics.csv <==
split,source,n,tn,fp,fn,tp,mcc,accuracy,balanced_accuracy
dev,ad03,53,14,4,4,31,0.66349206349206347,0.84905660377358494,0.83174603174603168
dev,b_73,5,0,1,0,4,0,0.80000000000000004,0.5
dev,b_82,5,1,2,0,2,0.40824829046386307,0.59999999999999998,0.66666666666666663
dev,bc01,52,12,6,6,28,0.49019607843137253,0.76923076923076927,0.74509803921568629
dev,c_13,48,8,3,0,37,0.82019953226472442,0.9375,0.86363636363636365
dev,cj99,13,2,2,1,8,0.42600643361512924,0.76923076923076927,0.69444444444444442
dev,d_98,8,0,1,1,6,-0.14285714285714285,0.75,0.42857142857142855
dev,g_81,5,0,1,1,3,-0.25,0.59999999999999998,0.375
dev,gj04,3,0,0,0,3,0,1,
dev,kl93,7,0,0,0,7,0,1,
dev,ks08,104,22,11,3,68,0.68010290804523554,0.86538461538461542,0.81220657276995301
dev,l-93,81,19,7,2,53,0.73976870862300081,0.88888888888888884,0.84720279720279712
dev,m_02,25,0,0,4,21,0,0.83999999999999997,
dev,r-67,55,11,11,5,28,0.37588925901485271,0.70909090909090911,0.67424242424242431
dev,rhl07,10,3,1,0,6,0.80178372573727319,0.90000000000000002,0.875
dev,sgww85,9,4,0,1,4,0.80000000000000004,0.88888888888888884,0.90000000000000002
dev,sks13,38,9,5,3,21,0.5374057545792984,0.78947368421052633,0.7589285714285714
test,c-05,32,9,3,2,18,0.66254134886891325,0.84375,0.82499999999999996
test,clc95,76,4,23,4,45,0.10372974259755635,0.64473684210526316,0.53325774754346189
test,j_71,42,7,6,7,22,0.2913428162916919,0.69047619047619047,0.64854111405835546
test,s_97,55,15,5,5,30,0.6071428571428571,0.81818181818181823,0.8035714285714286
test,swb04,210,44,20,5,141,0.71094684624878968,0.88095238095238093,0.82662671232876717
test,w_80,82,15,7,7,53,0.56515151515151518,0.82926829268292679,0.78257575757575748


==> anc/build_audit.py <==
#!/usr/bin/env python3
"""Rebuild the CoLA integrity audit from source artifacts (no network access).

This independently implements the saved *cased* BERT tokenizer configuration.
It does not claim a comparison with the unavailable historical fast-tokenizer runtime.
Run: python build_audit.py --data-dir DATA/en-cola --artifact-dir DIR --out OUT
Only hashes, labels, lengths and source codes are exported, not sentence text.
"""
from __future__ import annotations
import argparse, hashlib, json, re, unicodedata as ud
from collections import defaultdict
from pathlib import Path
import numpy as np
import pandas as pd

def normalized(text: str) -> str:
    return ' '.join(ud.normalize('NFKC', str(text)).casefold().split())

def digest(text: str) -> str:
    return hashlib.sha256(text.encode('utf-8')).hexdigest()

def chinese(cp: int) -> bool:
    return any(a <= cp <= b for a,b in [(0x4E00,0x9FFF),(0x3400,0x4DBF),(0x20000,0x2A6DF),
        (0x2A700,0x2B73F),(0x2B740,0x2B81F),(0x2B820,0x2CEAF),(0xF900,0xFAFF),(0x2F800,0x2FA1F)])

class SavedCasedWordPiece:
    """Small independent implementation specialized to this saved tokenizer JSON."""
    def __init__(self, path: Path):
        cfg=json.loads(path.read_text()); self.vocab=cfg['model']['vocab']
        assert cfg['normalizer']==dict(type='BertNormalizer',clean_text=True,
             handle_chinese_chars=True,strip_accents=None,lowercase=False)
        assert cfg['pre_tokenizer']['type']=='BertPreTokenizer'
        assert cfg['model']['type']=='WordPiece'
        self.max_chars=cfg['model']['max_input_chars_per_word']
        self.prefix=cfg['model']['continuing_subword_prefix'];self.unk=self.vocab[cfg['model']['unk_token']]
        self.special=[x['content'] for x in cfg['added_tokens']]
    def encode(self, text: str) -> tuple[int,...]:
        # This corpus has no embedded literal special tokens. Fail instead of silently mis-tokenizing.
        if any(x in text for x in self.special):
            raise ValueError('Embedded special token: use the official tokenizer for this input.')
        cleaned=[]
        for c in text:
            cp=ord(c); cat=ud.category(c)
            if c in '\t\n\r' or cat=='Zs': cleaned.append(' ')
            elif cp in (0,0xfffd) or cat.startswith('C'): continue
            elif chinese(cp): cleaned.extend([' ',c,' '])
            elif 33<=cp<=47 or 58<=cp<=64 or 91<=cp<=96 or 123<=cp<=126 or cat.startswith('P'):
                cleaned.extend([' ',c,' '])
            else: cleaned.append(c)
        output=[self.vocab['[CLS]']]
        for word in ''.join(cleaned).split():
            if len(word)>self.max_chars: output.append(self.unk);continue
            pieces=[];start=0
            while start<len(word):
                end=len(word);found=None
                while end>start:
                    candidate=('' if start==0 else self.prefix)+word[start:end]
                    if candidate in self.vocab:found=self.vocab[candidate];break
                    end-=1
                if found is None: pieces=[self.unk];break
                pieces.append(found);start=end
            output.extend(pieces)
        return tuple(output+[self.vocab['[SEP]']])

def masks(frame: pd.DataFrame) -> pd.DataFrame:
    """Partition-local conflict screening; eval excludes the entire encoder exposure set."""
    f=frame.copy();f['primary']=False;f['strict']=False;f['exclusion']=''
    t=f[f.split=='train']; conflicts=set(t.groupby('text_hash').label.nunique().loc[lambda x:x>1].index)
    seen=set();token_seen=set()
    for i,row in t.iterrows():
        if row.text_hash in conflicts: reason='training_label_conflict'
        elif row.text_hash in seen: reason='training_text_duplicate'
        elif row.token_hash in token_seen: reason='training_token_duplicate'
        else: reason='';f.at[i,'primary']=True;seen.add(row.text_hash);token_seen.add(row.token_hash)
        f.at[i,'exclusion']=reason
    exposure_text=set(t.text_hash);exposure_tokens=set(t.token_hash)
    eval_seen=set();eval_tokens=set()
    for split in ['dev','test']:
        q=f[f.split==split]
        conflicts=set(q.groupby('text_hash').label.nunique().loc[lambda x:x>1].index)
        for i,row in q.iterrows():
            if row.text_hash in exposure_text: reason='encoder_exposure_text_overlap'
            elif row.text_hash in conflicts: reason='evaluation_label_conflict'
            elif row.text_hash in eval_seen: reason='evaluation_text_duplicate'
            elif row.token_hash in exposure_tokens:reason='encoder_exposure_token_overlap'
            elif row.token_hash in eval_tokens:reason='evaluation_token_duplicate'
            else:reason='';f.at[i,'primary']=True;eval_seen.add(row.text_hash);eval_tokens.add(row.token_hash)
            f.at[i,'exclusion']=reason
    f['strict']=f.primary & ((f.split=='train') | f.annotation_agrees.astype(bool))
    return f

def main():
    p=argparse.ArgumentParser();p.add_argument('--data-dir',type=Path,required=True)
    p.add_argument('--artifact-dir',type=Path,required=True);p.add_argument('--out',type=Path,required=True)
    args=p.parse_args();args.out.mkdir(parents=True,exist_ok=True)
    tok=SavedCasedWordPiece(args.artifact_dir/'tokenizer.json')
    ann=[]
    for name in ['phenomena.tsv','phenomena_minor.tsv']:
        a=pd.read_csv(args.data_dir/name,sep='\t');d=defaultdict(set)
        for _,r in a.iterrows():d[digest(normalized(r.Sentence))].add(int(r.Acceptability))
        ann.append(d)
    records=[]
    for split in ['train','dev','test']:
        d=pd.read_csv(args.data_dir/f'{split}.csv')
        if split!='train':
            predictions=pd.read_csv(args.artifact_dir/f'predict_results_{split}.txt',sep='\t')
            assert predictions['index'].tolist()==list(range(len(d)))
        for i,r in d.iterrows():
            s=str(r.sentence);tokens=tok.encode(s);words=s.split();th=digest(normalized(s))
            agree=split=='train' or all(annx.get(th,set())=={int(r.label)} for annx in ann)
            records.append(dict(split=split,row=i,source=str(r.code),label=int(r.label),
                text_hash=th,token_hash=digest(','.join(map(str,tokens))),token_count=len(tokens),
                word_count=len(words),char_count=len(s),mean_word_length=float(np.mean([len(w) for w in words])) if words else 0.,
                annotation_agrees=agree,bert_prediction=-1 if split=='train' else int(predictions.iloc[i].prediction)))
    f=masks(pd.DataFrame(records));f.to_csv(args.out/'audit_rows.csv',index=False,float_format='%.17g')
    groups=f.groupby('token_hash').agg(n=('row','size'),splits=('split','nunique'))
    summary={'total_rows':len(f),'token_collision_groups':int((groups.n>1).sum()),
        'cross_split_token_collision_groups':int(((groups.n>1)&(groups.splits>1)).sum()),
        'tokenizer_implementation':'independent cased WordPiece reconstruction, not runtime-equivalence certified',
        'truncated_rows':int((f.token_count>64).sum()),'partitions':{}}
    for split in ['train','dev','test']:
        d=f[f.split==split];r=d[d.primary]
        summary['partitions'][split]={'original':len(d),'primary':len(r),'strict':int(d.strict.sum()),
          'positive':int(r.label.sum()),'token_min':int(d.token_count.min()),'token_max':int(d.token_count.max()),
          'excluded':d[~d.primary].row.tolist(),'strict_additional_excluded':d[d.primary & ~d.strict].row.tolist(),
          'reasons':d.exclusion.value_counts().to_dict(),'sources':r.source.value_counts().to_dict()}
    (args.out/'audit_summary.json').write_text(json.dumps(summary,indent=2))
    inputs=[args.data_dir/x for x in ['train.csv','dev.csv','test.csv','phenomena.tsv','phenomena_minor.tsv']]+[
       args.artifact_dir/x for x in ['tokenizer.json','predict_results_dev.txt','predict_results_test.txt','config.json','trainer_state.json']]
    manifest={x.name:{'bytes':x.stat().st_size,'sha256':hashlib.sha256(x.read_bytes()).hexdigest()} for x in inputs}
    (args.out/'input_manifest.json').write_text(json.dumps(manifest,indent=2))
    print(json.dumps(summary,indent=2))
if __name__=='__main__':main()


==> anc/cluster_sensitivity.json <==
[
  {
    "split": "dev",
    "sources": 17,
    "mcc_lo": 0.490507690095022,
    "mcc_hi": 0.6800327697459811,
    "bootstrap": "2000 source-cluster resamples, default_rng(42), percentile"
  },
  {
    "split": "test",
    "sources": 6,
    "mcc_lo": 0.28977400554843025,
    "mcc_hi": 0.6733537433982221,
    "bootstrap": "2000 source-cluster resamples, default_rng(42), percentile"
  }
]

==> anc/execution_environment.json <==
{
  "python": "3.13.5",
  "numpy": "2.3.5",
  "pandas": "2.2.3",
  "scipy": "1.17.0",
  "scikit-learn": "1.8.0",
  "bootstrap_replicates": 2000,
  "bootstrap_rng": "numpy.random.default_rng(42), reinitialized separately for each split/policy",
  "model_training": "length controls refitted; BERT historical predictions rescored, not retrained"
}

==> anc/h0_features.py <==
"""Reference implementation of the documented H0 features.
New implementation tested on synthetic matrices; historical attention models not refitted.
Prim is used on a dense complete graph so genuine zero-weight edges are retained.
"""
from __future__ import annotations
import numpy as np

def normalize_attention(a: np.ndarray) -> np.ndarray:
    a=np.asarray(a,dtype=np.float64)
    if a.ndim!=2 or a.shape[0]!=a.shape[1] or len(a)<2:
        raise ValueError('Expected a square attention matrix with at least two valid tokens.')
    if not np.isfinite(a).all() or (a<0).any() or (a.sum(axis=1)<=0).any():
        raise ValueError('Attention must be finite and nonnegative with positive row sums.')
    return a/a.sum(axis=1,keepdims=True)

def dissimilarity(p: np.ndarray) -> np.ndarray:
    d=np.clip(1.-(p+p.T)/2.,0.,1.);np.fill_diagonal(d,0.)
    return d

def mst_deaths(d: np.ndarray) -> np.ndarray:
    n=len(d);used=np.zeros(n,dtype=bool);used[0]=True
    cost=d[0].copy();cost[0]=np.inf;deaths=[]
    for _ in range(n-1):
        j=int(np.argmin(cost));deaths.append(float(cost[j]));used[j]=True
        cost=np.minimum(cost,d[j]);cost[used]=np.inf
    return np.sort(np.array(deaths))

def summarize(deaths: np.ndarray) -> np.ndarray:
    d=np.asarray(deaths);s=float(d.sum());q=d[d>0]/s if s>0 else np.array([])
    h=float(-np.sum(q*np.log(q)))
    return np.r_[d.mean(),d.std(ddof=0),np.quantile(d,[.1,.25,.5,.75,.9],method='linear'),d.max(),s,h]

def head_features(a: np.ndarray) -> tuple[np.ndarray,np.ndarray]:
    p=normalize_attention(a);n=len(p);pos=p>0
    stats=np.array([-np.sum(p[pos]*np.log(p[pos]))/n,np.trace(p)/n,
                    p.max(axis=1).mean(),np.abs(p-p.T).mean()])
    return summarize(mst_deaths(dissimilarity(p))),stats

def sentence_features(attention: np.ndarray, n_valid: int) -> tuple[np.ndarray,np.ndarray]:
    a=np.asarray(attention)
    if (a.ndim!=4 or a.shape[:2]!=(12,12) or a.shape[-2]!=a.shape[-1]
        or not isinstance(n_valid,(int,np.integer)) or not 2<=n_valid<=a.shape[-1]):
        raise ValueError('Expected (12,12,L,L) and a valid-token count including CLS/SEP.')
    h=[];s=[]
    for layer in range(12):
        for head in range(12):
            x,y=head_features(a[layer,head,:n_valid,:n_valid]);h.extend(x);s.extend(y)
    return np.array(h),np.array(s)


==> anc/historical_contrasts.csv <==
split,policy,contrast,delta_mcc,lo,hi,status
ID,primary,H0_minus_BERT,-0.014,-0.083,0.054,reported_not_recomputed
ID,primary,H0_minus_attention_statistics,-0.054,-0.117,0.010,reported_not_recomputed
OOD,primary,H0_minus_BERT,-0.107,-0.174,-0.041,reported_not_recomputed
OOD,primary,H0_minus_attention_statistics,-0.070,-0.140,0.001,reported_not_recomputed
OOD,strict,H0_minus_BERT,,-0.181,-0.047,reported_not_recomputed
OOD,strict,H0_minus_attention_statistics,,-0.148,-0.002,reported_not_recomputed


==> anc/historical_results.csv <==
split,policy,model,n,mcc,mcc_lo,mcc_hi,accuracy,balanced_accuracy,status,source
ID,primary,H0,521,0.585,0.508,0.661,0.829,0.779,reported_not_refitted,tables/primary.tex
ID,primary,Attention_statistics,521,0.639,0.562,0.708,0.852,0.794,reported_not_refitted,tables/primary.tex
ID,primary,BERT,521,0.599,0.521,0.669,0.835,0.785,historical_record_point_estimate_reproduced,tables/primary.tex
OOD,primary,H0,497,0.438,0.352,0.519,0.765,0.709,reported_not_refitted,tables/primary.tex
OOD,primary,Attention_statistics,497,0.508,0.425,0.583,0.795,0.740,reported_not_refitted,tables/primary.tex
OOD,primary,BERT,497,0.545,0.461,0.624,0.811,0.753,historical_record_point_estimate_reproduced,tables/primary.tex
ID,strict,H0,518,0.588,,,,,reported_not_refitted,tables/strict.tex
ID,strict,Attention_statistics,518,0.642,,,,,reported_not_refitted,tables/strict.tex
ID,strict,BERT,518,0.602,,,,,historical_record_point_estimate_reproduced,tables/strict.tex
OOD,strict,H0,495,0.435,,,,,reported_not_refitted,tables/strict.tex
OOD,strict,Attention_statistics,495,0.511,,,,,reported_not_refitted,tables/strict.tex
OOD,strict,BERT,495,0.548,,,,,historical_record_point_estimate_reproduced,tables/strict.tex


==> anc/input_manifest.json <==
{
  "train.csv": {
    "bytes": 430222,
    "sha256": "4c05ae3c5b8cd3ee99b1d0a4f64002c4927c866562615003f51e9b5163e3feb7"
  },
  "dev.csv": {
    "bytes": 26111,
    "sha256": "0688bb9228fbca974f679e22d85d6100666db0af3bc1a8599f50039461ffa96f"
  },
  "test.csv": {
    "bytes": 27943,
    "sha256": "7104e50f135a04b4bd84e7457e3cd2cb42a5ba44be3e0ff3a2f1ce19b8d1a9eb"
  },
  "phenomena.tsv": {
    "bytes": 87523,
    "sha256": "1c33a0bcaa5c36f021b0a43fd4656d1c9dd49d995f2087b22921581fef275356"
  },
  "phenomena_minor.tsv": {
    "bytes": 188147,
    "sha256": "0bee585e6a6390b63149c419efdac94c430d78e7043c47fc8491a61ee82009c1"
  },
  "tokenizer.json": {
    "bytes": 669186,
    "sha256": "d60c1f51f38a6089ba8f11f30ac3e1ee902bfd9270124c8a8d8479cb197f36e2"
  },
  "predict_results_dev.txt": {
    "bytes": 3069,
    "sha256": "3903ce8d49d7c0505f7acc775bbfba0dea9befe2deee01acc684a08b28f7a6c8"
  },
  "predict_results_test.txt": {
    "bytes": 3003,
    "sha256": "cb8aa42a0c6c1256d8d00cf669f8bacb276300f99a4b825f49554ffcadf51679"
  },
  "config.json": {
    "bytes": 818,
    "sha256": "23096ca4071e616f4c952918aafd5cdb918bc9cf9fa26e2e744f7aec7bc58382"
  },
  "trainer_state.json": {
    "bytes": 590,
    "sha256": "e4f135c3f988d29e924a5af96a4a803260d4b5e0cadc2453439ea42f2b5edd4f"
  }
}

==> anc/length_models.json <==
{
  "token_length": {
    "features": [
      "token_count"
    ],
    "mean": [
      11.51156510508395
    ],
    "scale": [
      4.177832087142342
    ],
    "coefficient": [
      [
        -0.028030909101606716
      ]
    ],
    "intercept": [
      0.8689590293225068
    ],
    "n_iter": [
      3
    ]
  },
  "text_length": {
    "features": [
      "word_count",
      "char_count",
      "mean_word_length"
    ],
    "mean": [
      7.696489374192791,
      40.70235998591053,
      4.50758257146935
    ],
    "scale": [
      3.622792332530408,
      19.139104693487447,
      0.8357867787477096
    ],
    "coefficient": [
      [
        -0.5272543042146679,
        0.5063874903596094,
        -0.07216409533983952
      ]
    ],
    "intercept": [
      0.8711756338533206
    ],
    "n_iter": [
      12
    ]
  }
}

==> anc/make_figures.py <==
"""Regenerate the manuscript's vector plots from supplied CSV/JSON records.
H0/statistics curves are historical reported aggregates, not new experimental results.
"""
from pathlib import Path
import json
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator
ROOT=Path(__file__).resolve().parent;OUT=ROOT.parent/'figures';OUT.mkdir(exist_ok=True)
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,'axes.labelsize':11,
   'xtick.labelsize':10,'ytick.labelsize':10,'pdf.fonttype':42,'ps.fonttype':42})
def save(fig,name):
    fig.savefig(OUT/f'{name}.pdf',bbox_inches='tight',metadata={'CreationDate':None,'ModDate':None})
    fig.savefig(OUT/f'{name}.png',dpi=180,bbox_inches='tight');plt.close(fig)
def tidy(ax):
    for side in ['top','right','left']:ax.spines[side].set_visible(False)
    ax.tick_params(axis='y',length=0);ax.grid(axis='x',alpha=.18,zorder=0)
h=pd.read_csv(ROOT/'historical_results.csv');v=pd.read_csv(ROOT/'verified_metrics.csv')
fig,ax=plt.subplots(figsize=(7.2,3.8))
for model,ys,label,marker in [('H0',[5.8,2.3],r'$H_0$ (reported)','o'),
    ('Attention_statistics',[4.8,1.3],'Attention statistics (reported)','D'),('BERT',[3.8,.3],'BERT (rescored)','s')]:
    q=h[(h.model==model)&(h.policy=='primary')]
    x=q.mcc.to_numpy();lo=q.mcc_lo.to_numpy();hi=q.mcc_hi.to_numpy()
    if model=='BERT':
        q=v[(v.model=='bert')&(v.policy=='primary')];x=q.mcc.to_numpy();lo=q.mcc_lo.to_numpy();hi=q.mcc_hi.to_numpy()
    ax.errorbar(x,ys,xerr=np.array([x-lo,hi-x]),fmt=marker,capsize=3,markersize=6,
      fillstyle='none' if model!='BERT' else 'full',label=label,zorder=3)
    for xx,yy in zip(x,ys):ax.annotate(f'{xx:.3f}',(xx,yy),xytext=(0,8),textcoords='offset points',ha='center',fontsize=9)
ax.set_yticks([5.8,4.8,3.8,2.3,1.3,.3],['ID: $H_0$','ID: attention statistics','ID: BERT',
    'OOD: $H_0$','OOD: attention statistics','OOD: BERT'])
ax.set_xlim(.25,.79);ax.set_ylim(-.3,6.6);ax.set_xlabel('Matthews correlation coefficient (95% interval)')
ax.axhline(3.05,linestyle=':',linewidth=.7,alpha=.5)
ax.legend(loc='lower center',bbox_to_anchor=(.38,1.02),ncol=3,fontsize=8.6,frameon=False,
   handletextpad=.3,columnspacing=.9);tidy(ax);save(fig,'primary_mcc')

c=pd.read_csv(ROOT/'historical_contrasts.csv').query("policy=='primary'")
fig,ax=plt.subplots(figsize=(7.2,3.15))
x=c.delta_mcc.to_numpy();ys=[3.3,2.3,1.,0.]
ax.errorbar(x,ys,xerr=np.array([x-c.lo.to_numpy(),c.hi.to_numpy()-x]),fmt='o',
   fillstyle='none',capsize=4,markersize=6)
ax.axvline(0,linestyle=':',linewidth=1.1)
ax.set_yticks(ys,['ID: $H_0$ minus BERT','ID: $H_0$ minus statistics',
  'OOD: $H_0$ minus BERT','OOD: $H_0$ minus statistics'])
for xx,yy in zip(x,ys):ax.annotate(f'{xx:+.3f}',(xx,yy),xytext=(0,8),textcoords='offset points',ha='center',fontsize=9)
ax.set_xlim(-.20,.08);ax.set_ylim(-.55,3.9);ax.set_xlabel('Paired MCC difference (reported 95% interval)')
ax.xaxis.set_major_locator(MultipleLocator(.05));tidy(ax);save(fig,'paired_contrasts')

cl=json.loads((ROOT/'cluster_sensitivity.json').read_text())
fig,ax=plt.subplots(figsize=(7.2,3.15))
for label,ys,marker in [('Sentence resampling',[3.3,1.],'s'),('Source resampling',[2.3,0.],'o')]:
    q=v[(v.model=='bert')&(v.policy=='primary')];x=q.mcc.to_numpy()
    if label.startswith('Sentence'):lo=q.mcc_lo.to_numpy();hi=q.mcc_hi.to_numpy()
    else:lo=np.array([a['mcc_lo'] for a in cl]);hi=np.array([a['mcc_hi'] for a in cl])
    ax.errorbar(x,ys,xerr=np.array([x-lo,hi-x]),fmt=marker,capsize=4,markersize=6,label=label)
ax.set_yticks([3.3,2.3,1.,0.],['ID: 521 sentences','ID: 17 sources','OOD: 497 sentences','OOD: 6 sources'])
ax.set_xlim(.24,.73);ax.set_ylim(-.55,3.9);ax.set_xlabel('BERT MCC (95% interval)')
ax.legend(loc='lower center',bbox_to_anchor=(.45,1.01),ncol=2,frameon=False,fontsize=9)
tidy(ax);save(fig,'source_sensitivity')
print('Created three vector result figures in',OUT)


==> anc/metric_verification.json <==
{
  "checks": "Passed",
  "audit_rows": 9594,
  "exported_evaluation_rows": 1043,
  "point_metric_sets_crosschecked_with_sklearn": 16,
  "max_metric_difference": 1.1102230246251565e-16,
  "masks_reconstructed_exactly": true,
  "exclusion_reasons_reconstructed_exactly": true,
  "retained_text_and_token_hashes_unique": true,
  "evaluation_disjoint_from_entire_original_encoder_exposure": true,
  "strict_is_subset_of_primary": true,
  "length_controls_all_positive_on_evaluation": true,
  "boundary": "No H0/statistics prediction-level verification is implied."
}


==> anc/reproduce_results.py <==
#!/usr/bin/env python3
"""Recompute released baseline results, masks, uncertainty and model parameters.
Uses the derived, text-free audit_rows.csv; no pretrained model or network required.
Historical topology scores and their paired intervals are NOT reproduced by this script.
"""
from __future__ import annotations
import json, platform, warnings
from pathlib import Path
import numpy as np
import pandas as pd
import scipy, sklearn
from sklearn.preprocessing import StandardScaler
from sklearn.linear_model import LogisticRegression
from sklearn.exceptions import ConvergenceWarning
from build_audit import masks

HERE=Path(__file__).resolve().parent

def metrics(y,p):
    y=np.asarray(y);p=np.asarray(p)
    tn=int(((y==0)&(p==0)).sum());fp=int(((y==0)&(p==1)).sum())
    fn=int(((y==1)&(p==0)).sum());tp=int(((y==1)&(p==1)).sum())
    den=float((tp+fp)*(tp+fn)*(tn+fp)*(tn+fn))**.5
    return {'n':len(y),'tn':tn,'fp':fp,'fn':fn,'tp':tp,'mcc':(tp*tn-fp*fn)/den if den else 0.,
      'accuracy':(tp+tn)/len(y),'balanced_accuracy':.5*(tp/(tp+fn)+tn/(tn+fp)) if (tp+fn)*(tn+fp) else float('nan')}

def mcc_batch(y,p):
    tn=np.sum((y==0)&(p==0),axis=1,dtype=np.float64);fp=np.sum((y==0)&(p==1),axis=1,dtype=np.float64)
    fn=np.sum((y==1)&(p==0),axis=1,dtype=np.float64);tp=np.sum((y==1)&(p==1),axis=1,dtype=np.float64)
    den=np.sqrt((tp+fp)*(tp+fn)*(tn+fp)*(tn+fn))
    return np.divide(tp*tn-fp*fn,den,out=np.zeros_like(den),where=den!=0)

def main():
    f=pd.read_csv(HERE/'audit_rows.csv');rebuilt=masks(f)
    assert (f.primary==rebuilt.primary).all() and (f.strict==rebuilt.strict).all()
    tr=f[(f.split=='train')&f.primary];train_y=tr.label.to_numpy()
    model_records={};pred=f[['split','row','source','label','primary','strict']].copy()
    pred['bert']=f.bert_prediction
    features={'token_length':['token_count'],'text_length':['word_count','char_count','mean_word_length']}
    for name,cols in features.items():
        sc=StandardScaler();X=sc.fit_transform(tr[cols].to_numpy())
        model=LogisticRegression(C=1.,solver='lbfgs',max_iter=3000,random_state=42)
        with warnings.catch_warnings():
            warnings.simplefilter('error',ConvergenceWarning);model.fit(X,train_y)
        pred[name]=model.predict(sc.transform(f[cols].to_numpy()))
        model_records[name]={'features':cols,'mean':sc.mean_.tolist(),'scale':sc.scale_.tolist(),
          'coefficient':model.coef_.tolist(),'intercept':model.intercept_.tolist(),'n_iter':model.n_iter_.tolist()}
    majority=int(np.bincount(train_y).argmax());pred['majority']=majority
    out=[];boot={}
    for split in ['dev','test']:
        for policy in ['primary','strict']:
            q=pred[(pred.split==split)&pred[policy]];y=q.label.to_numpy()
            ix=np.random.default_rng(42).integers(0,len(q),size=(2000,len(q)))
            for model in ['bert','token_length','text_length','majority']:
                p=q[model].to_numpy();result=metrics(y,p)
                values=mcc_batch(y[ix],p[ix]);lo,hi=np.quantile(values,[.025,.975])
                result.update(split=split,policy=policy,model=model,mcc_lo=float(lo),mcc_hi=float(hi),
                  predicted_positive=int(p.sum()))
                out.append(result);boot[f'{split}_{policy}_{model}']=values.tolist()
    # Source-resampling sensitivity of the accessible BERT reference only.
    # Resample source codes, keep all rows in selected codes; not paired topology inference.
    source_results=[];cluster=[]
    for split in ['dev','test']:
        q=pred[(pred.split==split)&pred.primary]
        groups=[g for _,g in q.groupby('source',sort=True)]
        for g in groups:source_results.append(dict(split=split,source=str(g.source.iloc[0]),**metrics(g.label,g.bert)))
        rng=np.random.default_rng(42);values=[]
        for _ in range(2000):
            sample=pd.concat([groups[j] for j in rng.integers(0,len(groups),size=len(groups))],ignore_index=True)
            values.append(metrics(sample.label,sample.bert)['mcc'])
        lo,hi=np.quantile(values,[.025,.975]);cluster.append(dict(split=split,sources=len(groups),
            mcc_lo=float(lo),mcc_hi=float(hi),bootstrap='2000 source-cluster resamples, default_rng(42), percentile'))
    pd.DataFrame(out).to_csv(HERE/'verified_metrics.csv',index=False,float_format='%.17g')
    pd.DataFrame(source_results).to_csv(HERE/'bert_source_metrics.csv',index=False,float_format='%.17g')
    (HERE/'cluster_sensitivity.json').write_text(json.dumps(cluster,indent=2))
    (HERE/'length_models.json').write_text(json.dumps(model_records,indent=2))
    # Export all rows to let readers inspect exclusions, but score only the documented masks.
    pred[pred.split!='train'].to_csv(HERE/'baseline_predictions.csv',index=False)
    versions={'python':platform.python_version(),'numpy':np.__version__,'pandas':pd.__version__,
        'scipy':scipy.__version__,'scikit-learn':sklearn.__version__,'bootstrap_replicates':2000,
        'bootstrap_rng':'numpy.random.default_rng(42), reinitialized separately for each split/policy',
        'model_training':'length controls refitted; BERT historical predictions rescored, not retrained'}
    (HERE/'execution_environment.json').write_text(json.dumps(versions,indent=2))
    print(pd.DataFrame(out).to_string(index=False));print(json.dumps(cluster,indent=2))
if __name__=='__main__':main()


==> anc/requirements.txt <==
# Executed with Python 3.13.5; no pretrained-model downloads required.
numpy==2.3.5
pandas==2.2.3
scipy==1.17.0
scikit-learn==1.8.0
matplotlib==3.10.8


==> anc/source_provenance.json <==
{
  "Saeed_TDA_withAppendix.docx": {
    "bytes": 2271157,
    "sha256": "8c7bdc4bf93f74d3ce258bc79e82ad29b46a7de07a06b30cb677bce695d57346"
  },
  "TDA_arXiv_Source.zip": {
    "bytes": 11965,
    "sha256": "01155255538c7933e1e441e2fc0868d0d1ebe76fbbd8e6e62a5ce81aaddd8cde"
  },
  "TDA.zip": {
    "bytes": 44029970,
    "sha256": "136cf98de766897504d467a16d67a5656cafc56ae02ba5e7f12e11c36acf0d24"
  },
  "Replicas.ipynb": {
    "bytes": 4365650,
    "sha256": "0f01e5fb9ef60bc473d5ae92eff9245760879839bcc43a3d8621c24e4d65cd74"
  },
  "Replicas_TDA.ipynb": {
    "bytes": 4191040,
    "sha256": "6d9ae4ad1bf65911a4b16a595dfea63d9d304bb9f1a77a26408372dbd0b4177b"
  },
  "Replicas_TDA_final_vers.ipynb": {
    "bytes": 3043024,
    "sha256": "06aed7ac3031ea87d966e3ea9e55b5e7f721c8ad5dc3140b8be10cd1778d2810"
  },
  "ADD_TDA_WORK.ipynb": {
    "bytes": 525766,
    "sha256": "d18b25ff0f432ee966fc2d4e7d7beb1e35ff8ddeb78d0fdb59c4e1f6b6446821"
  },
  "TDA_Interpretability": {
    "bytes": 1748044,
    "sha256": "158e66be06deeef8786afaeb72d4efa2b4227428b82c7bb338b2dd19c969b3d8"
  },
  "TDA_Interpretability Kshk.ipynb": {
    "bytes": 2486042,
    "sha256": "5e3eab6c5875f089c3aa128b5c1a1e02b65b41f4dfaa2d233ce70cfdbaf441c4"
  },
  "grab_attentions.py": {
    "bytes": 6118,
    "sha256": "9ca9d7ca77f965b69530c359ea67149cbc77f85370af0d3db4e7cc2227c2aef5"
  },
  "train.py": {
    "bytes": 28495,
    "sha256": "d89a7c133243b28006f7abf460f0647870c89b571acc710262ef72448baedb15"
  },
  "1_Fine_tuning_example.ipynb.bin": {
    "bytes": 49113,
    "sha256": "828530f0c632a5285901fdce3408a3b3357a1a5b01bc1496c531cbb18f96896e"
  }
}


==> anc/synthetic_tests.json <==
{
  "random_float16_matrices": 140,
  "matrix_sizes": [
    2,
    3,
    5,
    8,
    16,
    32,
    64
  ],
  "mst_crosscheck": "independent dense Prim versus complete-edge Kruskal",
  "max_death_discrepancy": 0.0,
  "permutation_checks": 140,
  "exact_length_identity_checks": 140,
  "uniform_attention_checks": 4,
  "zero_weight_edge_check": "passed",
  "direction_loss_counterexample": "passed",
  "invalid_inputs_rejected": 3,
  "seed": 20261113,
  "evidence_type": "new synthetic implementation validation, not CoLA performance"
}

==> anc/test_h0.py <==
"""Executable synthetic tests. These are not experiments on linguistic data."""
from pathlib import Path
import json
import numpy as np
from h0_features import normalize_attention,dissimilarity,mst_deaths,summarize,head_features

def kruskal(d):
    n=len(d);parent=list(range(n));edges=[]
    def root(i):
        while parent[i]!=i: i=parent[i]
        return i
    for w,i,j in sorted((float(d[i,j]),i,j) for i in range(n) for j in range(i)):
        a,b=root(i),root(j)
        if a!=b:parent[a]=b;edges.append(w)
        if len(edges)==n-1:break
    return np.sort(edges)

def main():
    rng=np.random.default_rng(20261113);num=0;max_error=0.
    for n in [2,3,5,8,16,32,64]:
        for _ in range(20):
            p=normalize_attention(rng.random((n,n)).astype(np.float16))
            d=dissimilarity(p);a=mst_deaths(d);b=kruskal(d)
            max_error=max(max_error,float(np.max(np.abs(a-b))));assert np.allclose(a,b,atol=1e-12,rtol=0)
            order=rng.permutation(n)
            assert np.allclose(a,mst_deaths(d[np.ix_(order,order)]),atol=1e-12,rtol=0)
            v=summarize(a);assert abs(1+v[8]/v[0]-n)<1e-10
            assert -1e-12<=v[-1]<=np.log(n-1)+1e-12;num+=1
    for n in [2,3,7,64]:
        v,_=head_features(np.full((n,n),1/n))
        assert np.allclose(v[[0,1,8,9]],[1-1/n,0,(n-1)**2/n,np.log(n-1)])
    zero=np.array([[0.,1.],[1.,0.]])
    assert np.array_equal(head_features(zero)[0],np.zeros(10))
    # Same symmetric part, different directed circulation.
    u=np.full((3,3),1/3)
    k=.1*np.array([[0.,1.,-1.],[-1.,0.,1.],[1.,-1.,0.]])
    assert np.allclose(head_features(u)[0],head_features(u+k)[0])
    assert head_features(u)[1][-1]!=head_features(u+k)[1][-1]
    for invalid in [np.zeros((3,3)),np.ones((2,3)),np.array([[1.,-1.],[0.,1.]])]:
        try:normalize_attention(invalid)
        except ValueError:pass
        else:raise AssertionError('invalid input accepted')
    results={'random_float16_matrices':num,'matrix_sizes':[2,3,5,8,16,32,64],
      'mst_crosscheck':'independent dense Prim versus complete-edge Kruskal',
      'max_death_discrepancy':max_error,'permutation_checks':num,'exact_length_identity_checks':num,
      'uniform_attention_checks':4,'zero_weight_edge_check':'passed','direction_loss_counterexample':'passed',
      'invalid_inputs_rejected':3,'seed':20261113,'evidence_type':'new synthetic implementation validation, not CoLA performance'}
    (Path(__file__).parent/'synthetic_tests.json').write_text(json.dumps(results,indent=2));print(json.dumps(results,indent=2))
if __name__=='__main__':main()


==> anc/verified_metrics.csv <==
n,tn,fp,fn,tp,mcc,accuracy,balanced_accuracy,split,policy,model,mcc_lo,mcc_hi,predicted_positive
521,105,55,31,330,0.59906797084034724,0.83493282149712089,0.78518871191135742,dev,primary,bert,0.52489116786720658,0.67363920900875307,385
521,0,160,0,361,0,0.69289827255278313,0.5,dev,primary,token_length,0,0,521
521,0,160,0,361,0,0.69289827255278313,0.5,dev,primary,text_length,0,0,521
521,0,160,0,361,0,0.69289827255278313,0.5,dev,primary,majority,0,0,521
518,105,54,31,328,0.60169514165943438,0.8359073359073359,0.78701319178010198,dev,strict,bert,0.52605960663997886,0.67635149297347896,382
518,0,159,0,359,0,0.693050193050193,0.5,dev,strict,token_length,0,0,518
518,0,159,0,359,0,0.693050193050193,0.5,dev,strict,text_length,0,0,518
518,0,159,0,359,0,0.693050193050193,0.5,dev,strict,majority,0,0,518
497,94,64,30,309,0.54499448354523183,0.81086519114688127,0.75322056681976024,test,primary,bert,0.46378389346608895,0.62328561960850115,373
497,0,158,0,339,0,0.68209255533199198,0.5,test,primary,token_length,0,0,497
497,0,158,0,339,0,0.68209255533199198,0.5,test,primary,text_length,0,0,497
497,0,158,0,339,0,0.68209255533199198,0.5,test,primary,majority,0,0,497
495,94,63,30,308,0.54771409332066712,0.81212121212121213,0.75498435909998873,test,strict,bert,0.46513044073852883,0.62427980096801161,371
495,0,157,0,338,0,0.68282828282828278,0.5,test,strict,token_length,0,0,495
495,0,157,0,338,0,0.68282828282828278,0.5,test,strict,text_length,0,0,495
495,0,157,0,338,0,0.68282828282828278,0.5,test,strict,majority,0,0,495


==> anc/verify_metrics.py <==
"""Independently check exported point metrics with scikit-learn and audit invariants."""
from __future__ import annotations
import json
from pathlib import Path
import numpy as np
import pandas as pd
from sklearn.metrics import matthews_corrcoef, accuracy_score, balanced_accuracy_score, confusion_matrix
from build_audit import masks

HERE = Path(__file__).resolve().parent

def main() -> None:
    rows = pd.read_csv(HERE / 'audit_rows.csv')
    predictions = pd.read_csv(HERE / 'baseline_predictions.csv')
    reported = pd.read_csv(HERE / 'verified_metrics.csv')
    rebuilt = masks(rows)
    assert len(rows) == 9594 and len(predictions) == 1043
    assert not rows.duplicated(['split', 'row']).any()
    assert not predictions.duplicated(['split', 'row']).any()
    for column in ['primary', 'strict']:
        assert np.array_equal(rows[column], rebuilt[column])
    assert np.array_equal(rows.exclusion.fillna(''), rebuilt.exclusion.fillna(''))
    expected = {'train': (8551, 8517, 8517), 'dev': (527, 521, 518), 'test': (516, 497, 495)}
    for split, counts in expected.items():
        part = rows[rows.split == split]
        assert (len(part), int(part.primary.sum()), int(part.strict.sum())) == counts
        assert not part.loc[part.primary, 'text_hash'].duplicated().any()
        assert not part.loc[part.primary, 'token_hash'].duplicated().any()
    assert not (rows.strict & ~rows.primary).any()
    train = rows[rows.split == 'train']
    evaluation = rows[(rows.split != 'train') & rows.primary]
    assert not set(train.text_hash) & set(evaluation.text_hash)
    assert not set(train.token_hash) & set(evaluation.token_hash)
    assert not evaluation.text_hash.duplicated().any()
    assert not evaluation.token_hash.duplicated().any()
    merged = predictions.merge(rows, on=['split', 'row'], suffixes=('_export', '_audit'), validate='one_to_one')
    for c in ['source', 'label', 'primary', 'strict']:
        assert np.array_equal(merged[c+'_export'], merged[c+'_audit'])
    assert np.array_equal(merged.bert, merged.bert_prediction)
    max_error = 0.0
    for _, r in reported.iterrows():
        q = predictions[(predictions.split == r['split']) & predictions[r['policy']]]
        y, p = q.label.to_numpy(), q[r['model']].to_numpy()
        assert len(y) == r['n']
        assert np.array_equal(confusion_matrix(y, p, labels=[0, 1]).ravel(), r[['tn','fp','fn','tp']].astype(int))
        actual = [matthews_corrcoef(y,p), accuracy_score(y,p), balanced_accuracy_score(y,p)]
        stored = r[['mcc','accuracy','balanced_accuracy']].to_numpy(dtype=float)
        err = float(np.max(np.abs(np.asarray(actual)-stored)))
        max_error = max(max_error,err)
        assert err < 1e-12
        assert r.mcc_lo <= r.mcc <= r.mcc_hi
        if r['model'] != 'bert':
            assert np.all(p == 1)
    record = {
        'checks': 'Passed', 'audit_rows': len(rows), 'exported_evaluation_rows': len(predictions),
        'point_metric_sets_crosschecked_with_sklearn': len(reported), 'max_metric_difference': max_error,
        'masks_reconstructed_exactly': True, 'exclusion_reasons_reconstructed_exactly': True,
        'retained_text_and_token_hashes_unique': True,
        'evaluation_disjoint_from_entire_original_encoder_exposure': True,
        'strict_is_subset_of_primary': True, 'length_controls_all_positive_on_evaluation': True,
        'boundary': 'No H0/statistics prediction-level verification is implied.'
    }
    (HERE/'metric_verification.json').write_text(json.dumps(record,indent=2)+'\n')
    print(json.dumps(record,indent=2))

if __name__ == '__main__':
    main()

